The Templates for Some Classes of Quaternary Matroids

Subject to hypotheses based on the matroid structure theory of Geelen, Gerards, and Whittle, we completely characterize the highly connected members of the class of golden-mean matroids and several other closely related classes of quaternary matroids. This leads to a determination of the eventual extremal functions for these classes. One of the main tools for obtaining these results is the notion of a frame template. Consequently, we also study frame templates in significant depth.

==> anc/Section10.sagews <==
︠72099aa3-86ed-49b5-8e16-536749dd40d0︠
%md 
# Section 10

The following code will be used repeatedly.
︡791ff66b-9e7d-4797-acd5-04c8a391edcc︡{"done":true,"md":"# Section 10\n\nThe following code will be used repeatedly."}
︠65620e4b-270e-4a65-899b-c517c38d3abfs︠
GF4 = GF(4, 'a')
a=GF4.gens()[0]

def complete_Y_template_matrix(P0):
    k=P0.nrows()
    num_elts=k+k*(k-1)/2+P0.ncols()
    F=P0.base_ring()
    A = Matrix(F, k, num_elts)
    i = 0
    # identity in front
    for j in range(k):
        A[j,j] = 1
    i = k
    # all pairs
    for S in Subsets(range(k),2):
        A[S[0],i]=1
        A[S[1],i]=-1
        i = i + 1
    # Columns from Y0
    for l in range(P0.ncols()):
        for j in range(k):
            A[j, i] = P0[j, l]
        i=i+1
    return A
︡55581122-80e5-4ae2-b3b1-4ebfb8078656︡{"done":true}
︠7c6662a4-aa8c-41cd-8b44-291765f35a89i︠
% md
The following code is used in the proof of Proposition 10.3.
︡5967658d-d2a9-4331-9fdc-ea24b2e77d59︡{"done":true,"md":"The following code is used in the proof of Proposition 10.3."}
︠f1886657-20cf-4371-bac0-fd884096df20s︠
P04 = Matrix(GF4, [[a,a^2],
                   [1,0],
                   [0,1]])
A4=complete_Y_template_matrix(P04)
M=Matroid(field=GF4, matrix=A4)

P05 = Matrix(GF(5), [[2,1],
                     [1,0],
                     [0,1]])
A5=complete_Y_template_matrix(P05)
N=Matroid(field=GF(5), matrix=A5)

M.equals(N)
︡ee9d4e93-c81b-40fd-aa18-f91176f9adc5︡{"stdout":"True\n"}︡{"done":true}
︠36bba3b3-7fff-4e1b-92d2-b63f4a6ae740s︠
P04 = Matrix(GF4, [[a,0,1,1,1],
                   [0,a,1,a,a^2],
                   [1,0,0,0,0],
                   [0,1,0,0,0]])
A4=complete_Y_template_matrix(P04)
M=Matroid(field=GF4, matrix=A4)

P05 = Matrix(GF(5), [[2,0,1,1,1],
                     [0,2,4,2,3],
                     [1,0,0,0,0],
                     [0,1,0,0,0]])
A5=complete_Y_template_matrix(P05)
N=Matroid(field=GF(5), matrix=A5)

M.equals(N)
︡94f7b075-1579-42e6-ae17-5eef79178345︡{"stdout":"True\n"}︡{"done":true}
︠e2d18450-7955-4610-8dde-442993b4e6fcs︠
P04 = Matrix(GF4, [[1,a,1],
                   [a,1,1],
                   [1,0,0],
                   [0,1,0]])
A4=complete_Y_template_matrix(P04)
M=Matroid(field=GF4, matrix=A4)

P05 = Matrix(GF(5), [[4,2,1],
                     [2,4,4],
                     [1,0,0],
                     [0,1,0]])
A5=complete_Y_template_matrix(P05)
N=Matroid(field=GF(5), matrix=A5)

M.equals(N)
︡b1908074-efc2-4889-9032-96f9c2c7f200︡{"stdout":"True\n"}︡{"done":true}
︠f025f831-242f-4638-9c96-0da378c91d08si︠
%md The following code will be used in the proofs of Lemmas 10.5 and 10.6.
︡c62a3a08-d06b-4c1a-bd53-b93043e7f864︡{"md":"The following code will be used in the proofs of Lemmas 10.5 and 10.6."}︡{"done":true}
︠64e471ea-4ae2-4b36-b114-b5181df2d2c7s︠
GF4 = GF(4, 'a')
a=GF4.gens()[0]
def Y_template_matrix(r, AY0, AY1):
    """
    Generate the largest matrix of rank r conforming to the
    relevant template.
    """
    if AY0.base_ring()==AY1.base_ring():
        F=AY0.base_ring()
    else:
        raise ValueError("AY0 and AY1 must be matrices over "
                         "the same field.")
    if AY1.nrows()!=0:
        k=AY1.nrows()
        if AY1.nrows()!=AY0.nrows():
            if AY0.nrows()==0:
                pass
            else:
                raise ValueError("AY0 and AY1 must have the "
                                 "same number of rows or one " 
                                 "of them must be empty.")
    if r<k:
        raise ValueError("r must be at least the number of"
                         "rows of [AY0|AY1].")
    if AY1.nrows()==0:
        k=AY0.nrows()
    n=r-k
    num_elts=n*(n+1)/2+(n+1)*k+(n+1)*AY1.ncols()+AY0.ncols()
    A = Matrix(F, r, num_elts)
    i = 0
    # identity in front
    for j in range(n):
        A[j+k,j] = 1
    i = n
    # all pairs
    for S in Subsets(range(k,r),2):
        A[S[0],i] = 1
        A[S[1],i] = -1
        i = i + 1
    # Identity columns from Y1 all-zero below it
    for j in range(k):
        A[j,i]=1
        i=i+1
    # Identity columns in Y1 with identity columns below
    for j in range (k):
        for m in range(k,r):
            A[j,i]=1
            A[m,i]=1
            i=i+1
    # Rest of Y1
    for l in range(AY1.ncols()):
        for j in range(k):
            A[j,i] = AY1[j,l]
        i = i + 1
        for m in range(n):
            A[k+m, i] = 1
            for j in range(k):
                A[j,i] = AY1[j,l]
            i = i + 1
    # Columns from Y0
    for l in range(AY0.ncols()):
        for j in range(k):
            A[j, i] = AY0[j, l]
        i=i+1
    return A

A = Matrix(GF4, [[1,0,1,1,1,1],
                 [1,1,a+1,a+1,a,0],
                 [0,1,1,a,1,a]])
V1=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[1,1,1,0],
                 [a+1,a,a,1],
                 [a,a+1,a,1],
                 [a+1,a+1,a,a]])
V2=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[1,0,1,1,1],
                 [a,1,a+1,a+1,1],
                 [a,1,a,1,a+1],
                 [0,1,1,0,0]])
V3=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[0,1,1,1,1,1,0,0,0],
                 [0,1,a,0,0,0,1,1,1],
                 [1,0,0,1,a,a+1,1,a,a+1]])
P1=Matroid(field=GF4, matrix=A)

A = Matrix(GF4, [[1,0,1,1],
                 [a,1,1,1],
                 [1,1,0,1],
                 [a+1,1,a+1,0]])
P2=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[0,1,1,1,1,1,1,0,0],
                 [0,1,a,a+1,0,0,0,1,1],
                 [1,0,0,0,1,a,a+1,1,a]])
P3=Matroid(field=GF4, matrix=A)

F1 = matroids.named_matroids.Fano()
F2 = (F1).dual()

def MinorCheck(M):
    if M.has_minor(F2):
        return 'Fano dual'
    else:
        if M.has_minor(V2):
            return 'V2'
        else:
            if M.has_minor(P2):
                return 'P2'
            else:
                if M.has_minor(F1):
                    return 'Fano'
                else:
                    if M.has_minor(V1):
                        return 'V1'
                    else:
                        if M.has_minor(P1):
                            return 'P1'
                        else:
                            if M.has_minor(V3):
                                return 'V3'
                            else:
                                if M.has_minor(P3):
                                    return 'P3'
                                else:return 'None found'
︡ca0d0d3f-5d60-42ac-82f3-f0653b8f56ad︡{"done":true}
︠5a91b7d9-8210-4ae6-8128-71f99d7c11c3si︠
%md The following computations are used to prove Lemma 10.5.
︡ebec96a5-7ec0-4eb3-97e7-32fdcd417a07︡{"md":"The following computations are used to prove Lemma 10.5."}︡{"done":true}
︠4d327a37-d4dd-4df0-80cd-65618729ab13s︠
#Matrix A
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1],
                   [1]])
A=Y_template_matrix(3, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡4f567b49-167d-4753-b841-5c0712d9e38c︡{"stdout":"[0 1 0 1 0 1 1]\n[0 0 1 0 1 1 1]\n[1 0 0 1 1 0 1]\n"}︡{"stdout":"'Fano'\n"}︡{"done":true}
︠f14d4f25-9640-4930-9bd3-5e107488c62as︠
#Matrix B
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1],
                   [a],
                   [a+1]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡62f6788f-406f-4ed7-87a1-1b098a3dc844︡{"stdout":"[    0     1     0     0     1     0     0     1     1]\n[    0     0     1     0     0     1     0     a     a]\n[    0     0     0     1     0     0     1 a + 1 a + 1]\n[    1     0     0     0     1     1     1     0     1]\n"}︡{"stdout":"'V2'\n"}︡{"done":true}
︠84f0a649-b4a8-471e-902e-cb368c0a184es︠
#Matrix C
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a],
                   [a],
                   [a]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡2f053a14-e819-4a11-8e5b-4496a833c454︡{"stdout":"[0 1 0 0 1 0 0 a a]\n[0 0 1 0 0 1 0 a a]\n[0 0 0 1 0 0 1 a a]\n[1 0 0 0 1 1 1 0 1]\n"}︡{"stdout":"'Fano dual'\n"}︡{"done":true}
︠825f9a4d-3ff8-4021-b4df-23f1f2bd7f8fs︠
#Matrix D
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a],
                   [a],
                   [a+1]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡780a1952-1723-4545-84da-33cbd7b629c3︡{"stdout":"[    0     1     0     0     1     0     0     a     a]\n[    0     0     1     0     0     1     0     a     a]\n[    0     0     0     1     0     0     1 a + 1 a + 1]\n[    1     0     0     0     1     1     1     0     1]\n"}︡{"stdout":"'V2'\n"}︡{"done":true}
︠7e4210d7-356c-48d4-980e-af591a120ef4s︠
#Matrix E
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a,0],
                   [a,0],
                   [0,a]])
A=Y_template_matrix(5, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡130e1aff-526e-4938-9996-4fb08a5506a0︡{"stdout":"[0 0 0 1 0 0 1 1 0 0 0 0 a a a 0 0 0]\n[0 0 0 0 1 0 0 0 1 1 0 0 a a a 0 0 0]\n[0 0 0 0 0 1 0 0 0 0 1 1 0 0 0 a a a]\n[1 0 1 0 0 0 1 0 1 0 1 0 0 1 0 0 1 0]\n[0 1 1 0 0 0 0 1 0 1 0 1 0 0 1 0 0 1]\n"}︡{"stdout":"'Fano dual'"}︡{"stdout":"\n"}︡{"done":true}
︠92cdf1ec-1c57-4c1e-9d55-656ef9ce6557s︠
#Matrix F
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a,0],
                   [a,0],
                   [0,a+1]])
A=Y_template_matrix(5, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡e0250b6d-9d58-4a59-a32e-00b4a4d187f8︡{"stdout":"[    0     0     0     1     0     0     1     1     0     0     0     0     a     a     a     0     0     0]\n[    0     0     0     0     1     0     0     0     1     1     0     0     a     a     a     0     0     0]\n[    0     0     0     0     0     1     0     0     0     0     1     1     0     0     0 a + 1 a + 1 a + 1]\n[    1     0     1     0     0     0     1     0     1     0     1     0     0     1     0     0     1     0]\n[    0     1     1     0     0     0     0     1     0     1     0     1     0     0     1     0     0     1]\n"}︡{"stdout":"'Fano dual'"}︡{"stdout":"\n"}︡{"done":true}
︠1e9321c6-16c1-4fd0-87f1-000634303541s︠
#Matrix G
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1,0],
                   [a,a]])
A=Y_template_matrix(3, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡1f56913a-cd13-47be-9e18-c052567360ed︡{"stdout":"[0 1 0 1 0 1 1 0 0]\n[0 0 1 0 1 a a a a]\n[1 0 0 1 1 0 1 0 1]\n"}︡{"stdout":"'Fano'\n"}︡{"done":true}
︠2eca276f-919c-43ca-880d-1bcbacaf9343s︠
#Matrix H
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1,0],
                   [a,a+1]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡d198527c-9ca2-4329-819a-7b27c5c1e889︡{"stdout":"[    0     0     0     1     0     1     1     0     0     1     1     1     0     0     0]\n[    0     0     0     0     1     0     0     1     1     a     a     a a + 1 a + 1 a + 1]\n[    1     0     1     0     0     1     0     1     0     0     1     0     0     1     0]\n[    0     1     1     0     0     0     1     0     1     0     0     1     0     0     1]\n"}︡{"stdout":"'Fano dual'"}︡{"stdout":"\n"}︡{"done":true}
︠84ced739-9542-4cdc-9304-13c7c9e81b8ds︠
#Matrix I
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1,a+1],
                   [a,1]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡d5d221e4-fcd7-4bd4-9d0a-69ed56db0685︡{"stdout":"[    0     0     0     1     0     1     1     0     0     1     1     1 a + 1 a + 1 a + 1]\n[    0     0     0     0     1     0     0     1     1     a     a     a     1     1     1]\n[    1     0     1     0     0     1     0     1     0     0     1     0     0     1     0]\n[    0     1     1     0     0     0     1     0     1     0     0     1     0     0     1]\n"}︡{"stdout":"'P2'"}︡{"stdout":"\n"}︡{"done":true}
︠22a85109-c1a9-404b-8538-2c592bb848bas︠
#Matrix J
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a,a],
                   [a,0]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡9efcd00e-219e-4e85-9038-0120fd076fa5︡{"stdout":"[0 0 0 1 0 1 1 0 0 a a a a a a]\n[0 0 0 0 1 0 0 1 1 a a a 0 0 0]\n[1 0 1 0 0 1 0 1 0 0 1 0 0 1 0]\n[0 1 1 0 0 0 1 0 1 0 0 1 0 0 1]\n"}︡{"stdout":"'P2'"}︡{"stdout":"\n"}︡{"done":true}
︠5d5afe50-a679-4730-bde4-9f53bc39a800s︠
#Matrix K
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1,1],
                   [a,a+1]])
A=Y_template_matrix(3, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡710263e7-3c86-494b-9ecb-72a4bb7743da︡{"stdout":"[    0     1     0     1     0     1     1     1     1]\n[    0     0     1     0     1     a     a a + 1 a + 1]\n[    1     0     0     1     1     0     1     0     1]\n"}︡{"stdout":"'Fano'\n"}︡{"done":true}
︠5e8a622a-7da4-4ff1-b92d-a667b4c029b2s︠
#Matrix L
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a+1,0],
                   [a,0],
                   [0,a]])
A=Y_template_matrix(5, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡2105d2fa-f4b4-4894-9413-a372b4304146︡{"stdout":"[    0     0     0     1     0     0     1     1     0     0     0     0 a + 1 a + 1 a + 1     0     0     0]\n[    0     0     0     0     1     0     0     0     1     1     0     0     a     a     a     0     0     0]\n[    0     0     0     0     0     1     0     0     0     0     1     1     0     0     0     a     a     a]\n[    1     0     1     0     0     0     1     0     1     0     1     0     0     1     0     0     1     0]\n[    0     1     1     0     0     0     0     1     0     1     0     1     0     0     1     0     0     1]\n"}︡{"stdout":"'P2'"}︡{"stdout":"\n"}︡{"done":true}
︠5aba3a77-479c-432c-8688-4fc0ff08e79bs︠
#Matrix M
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a,a+1,0],
                   [a,0,a+1]])
A=Y_template_matrix(3, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡41be490f-663c-4915-9513-34ee767ab28f︡{"stdout":"[    0     1     0     1     0     a     a a + 1 a + 1     0     0]\n[    0     0     1     0     1     a     a     0     0 a + 1 a + 1]\n[    1     0     0     1     1     0     1     0     1     0     1]\n"}︡{"stdout":"'Fano'\n"}︡{"done":true}
︠288c22a5-0864-4242-aea7-6cb73b4964b3s︠
#Matrix N
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a+1,a,0],
                   [0,0,a+1]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡aee78482-4afe-4d44-9d3b-9c27b380fee2︡{"stdout":"[    0     0     0     1     0     1     1     0     0 a + 1 a + 1 a + 1     a     a     a     0     0     0]\n[    0     0     0     0     1     0     0     1     1     0     0     0     0     0     0 a + 1 a + 1 a + 1]\n[    1     0     1     0     0     1     0     1     0     0     1     0     0     1     0     0     1     0]\n[    0     1     1     0     0     0     1     0     1     0     0     1     0     0     1     0     0     1]\n"}︡{"stdout":"'P2'"}︡{"stdout":"\n"}︡{"done":true}
︠8fd588ed-8f4c-46ae-93db-00ab55ab2281s︠
#Matrix O
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1,a,a],
                   [a,1,a]])
A=Y_template_matrix(3, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡3136bda1-f25f-488e-9e3d-4eff02af23e2︡{"stdout":"[0 1 0 1 0 1 1 a a a a]\n[0 0 1 0 1 a a 1 1 a a]\n[1 0 0 1 1 0 1 0 1 0 1]\n"}︡{"stdout":"'V1'\n"}︡{"done":true}
︠a9af83da-fd6a-47de-b634-2e52888b4c6es︠
#Matrix P
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a,  a,  0],
                   [a+1,0,  a]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡513ad7dc-28c8-4999-be27-af1e0abf8c89︡{"stdout":"[    0     0     0     1     0     1     1     0     0     a     a     a     a     a     a     0     0     0]\n[    0     0     0     0     1     0     0     1     1 a + 1 a + 1 a + 1     0     0     0     a     a     a]\n[    1     0     1     0     0     1     0     1     0     0     1     0     0     1     0     0     1     0]\n[    0     1     1     0     0     0     1     0     1     0     0     1     0     0     1     0     0     1]\n"}︡{"stdout":"'Fano dual'"}︡{"stdout":"\n"}︡{"done":true}
︠ee5974b4-7fad-4bb7-911e-a62b06acf050s︠
#Matrix Q
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a+1,a,0],
                   [a  ,0,a+1]])
A=Y_template_matrix(3, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡771029ac-5b75-47b7-a567-0c87f905633b︡{"stdout":"[    0     1     0     1     0 a + 1 a + 1     a     a     0     0]\n[    0     0     1     0     1     a     a     0     0 a + 1 a + 1]\n[    1     0     0     1     1     0     1     0     1     0     1]\n"}︡{"stdout":"'Fano'\n"}︡{"done":true}
︠ad346de2-7767-4d0b-92bb-a962e28c61dds︠
#Matrix R
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[1,a],
                   [a,1],
                   [a,0]])
A=Y_template_matrix(4, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
MinorCheck(M)
︡84a38f53-1234-4b55-89a8-ed5644bf5a57︡{"stdout":"[0 1 0 0 1 0 0 1 1 a a]\n[0 0 1 0 0 1 0 a a 1 1]\n[0 0 0 1 0 0 1 a a 0 0]\n[1 0 0 0 1 1 1 0 1 0 1]\n"}︡{"stdout":"'Fano dual'\n"}︡{"done":true}
︠363241b5-d95b-487c-9db6-b79c5740e303si︠
%md The next computation is used in the proof of Lemma 10.6.
︡3bbc9ff6-0215-4c0e-af2b-ee69b6a5b2ff︡{"md":"The next computation is used in the proof of Lemma 10.6."}︡{"done":true}
︠973ef2a5-8243-4c65-9895-45283faf4cf3s︠
AY0 = Matrix(GF4, [])
AY1 = Matrix(GF4, [[a,0,0],
                   [0,a,0],
                   [0,0,a]])
A=Y_template_matrix(6, AY0, AY1)
A
M=Matroid(field=GF4, matrix=A)
((M/29).simplify()).has_minor(P2)
︡2377df63-26a1-474a-9b23-19e61f398f5c︡{"stdout":"[0 0 0 0 0 0 1 0 0 1 1 1 0 0 0 0 0 0 a a a a 0 0 0 0 0 0 0 0]\n[0 0 0 0 0 0 0 1 0 0 0 0 1 1 1 0 0 0 0 0 0 0 a a a a 0 0 0 0]\n[0 0 0 0 0 0 0 0 1 0 0 0 0 0 0 1 1 1 0 0 0 0 0 0 0 0 a a a a]\n[1 0 0 1 1 0 0 0 0 1 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 0 0 1 0 0]\n[0 1 0 1 0 1 0 0 0 0 1 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 0 0 1 0]\n[0 0 1 0 1 1 0 0 0 0 0 1 0 0 1 0 0 1 0 0 0 1 0 0 0 1 0 0 0 1]\n"}︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠5a714205-9371-4114-a49a-7feadce55f5cs︠
version()
︡b3baba1e-8f96-4c8d-b74f-667d931e47ba︡{"stdout":"'SageMath version 8.9, Release Date: 2019-09-29'\n"}︡{"done":true}
︠8dbe0d5c-67f9-4aed-89fe-30a280d7a0f9︠
%md
df
︡57369817-0dc5-4669-b83b-5a2bfc42a647︡{"done":true,"md":"df"}
︠5ff3d9ec-5c44-4e9f-b915-b3216ed39b11︠











==> anc/Section11.sagews <==
︠2ed51acf-9c6a-43fb-8025-1b859ddcbd4ei︠
%md
# Section 11

The following code will be used repeatedly.
︡cf0c980e-2c46-4204-8c79-04d85eaa4d2d︡{"done":true,"md":"# Section 11\n\nThe following code will be used repeatedly."}
︠3029bfaf-c406-4850-923b-190e77f18951s︠
GF4 = GF(4, 'a')
a=GF4.gens()[0]

def complete_Y_template_matrix(P0):
    k=P0.nrows()
    num_elts=k+k*(k-1)/2+P0.ncols()
    F=P0.base_ring()
    A = Matrix(F, k, num_elts)
    i = 0
    # identity in front
    for j in range(k):
        A[j,j] = 1
    i = k
    # all pairs
    for S in Subsets(range(k),2):
        A[S[0],i]=1
        A[S[1],i]=-1
        i = i + 1
    # Columns from Y0
    for l in range(P0.ncols()):
        for j in range(k):
            A[j, i] = P0[j, l]
        i=i+1
    return A

A = Matrix(GF4, [[1,0,1,1,1,1],
                 [1,1,a+1,a+1,a,0],
                 [0,1,1,a,1,a]])
V1=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[1,1,1,0],
                 [a+1,a,a,1],
                 [a,a+1,a,1],
                 [a+1,a+1,a,a]])
V2=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[1,0,1,1,1],
                 [a,1,a+1,a+1,1],
                 [a,1,a,1,a+1],
                 [0,1,1,0,0]])
V3=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[0,1,1,1,1,1,0,0,0],
                 [0,1,a,0,0,0,1,1,1],
                 [1,0,0,1,a,a+1,1,a,a+1]])
P1=Matroid(field=GF4, matrix=A)

A = Matrix(GF4, [[1,0,1,1],
                 [a,1,1,1],
                 [1,1,0,1],
                 [a+1,1,a+1,0]])
P2=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[0,1,1,1,1,1,1,0,0],
                 [0,1,a,a+1,0,0,0,1,1],
                 [1,0,0,0,1,a,a+1,1,a]])
P3=Matroid(field=GF4, matrix=A)

F1 = matroids.named_matroids.Fano()
F2 = (F1).dual()

def MinorCheck(M):
    if M.has_minor(F2):
        return 'Fano dual'
    else:
        if M.has_minor(V2):
            return 'V2'
        else:
            if M.has_minor(P2):
                return 'P2'
            else:
                if M.has_minor(F1):
                    return 'Fano'
                else:
                    if M.has_minor(V1):
                        return 'V1'
                    else:
                        if M.has_minor(P1):
                            return 'P1'
                        else:
                            if M.has_minor(V3):
                                return 'V3'
                            else:
                                if M.has_minor(P3):
                                    return 'P3'
                                else:return 'None found'
︡e5458c7d-7c9b-4b2c-8d8f-4073800dfef0︡{"done":true}
︠3718822d-166c-4336-88f1-285ab086b970i︠
%md
Proof of Lemma 11.4:

Recall that $P_0$ has at most five rows and that each column of $P_0$ is of the form $[1,\alpha,\alpha,1,0]^T$ or $[\alpha,\alpha^2,1,0,0]^T$, up to column scaling, permuting of rows, and field isomorphism. We must check the same five cases listed in the proof of Lemma 11.2. The proof of Lemma 11.2 also shows, in each case, the contractible submatrix with the most rows.

We begin with Case 1. First, we determine the additional weight-$4$ columns that can appear with the given contractible matrix. The first two columns in the matrix below are assumed based on Case 1.
︡bff117c1-818d-44bc-914a-e749067dd951︡{"done":true,"md":"Proof of Lemma 11.4:\n\nRecall that $P_0$ has at most five rows and that each column of $P_0$ is of the form $[1,\\alpha,\\alpha,1,0]^T$ or $[\\alpha,\\alpha^2,1,0,0]^T$, up to column scaling, permuting of rows, and field isomorphism. We must check the same five cases listed in the proof of Lemma 11.2. The proof of Lemma 11.2 also shows, in each case, the contractible submatrix with the most rows.\n\nWe begin with Case 1. First, we determine the additional weight-$4$ columns that can appear with the given contractible matrix. The first two columns in the matrix below are assumed based on Case 1."}
︠301884eb-e12d-4364-babd-0b4cd674ca74s︠
P0 = Matrix(GF4,  [[1,a,0,0,  0,0,  0,0,  1,1,  a,a^2,a,a^2,1,1,  a,a^2,a,a^2,1,1,  a,a^2,a^2,1,  a,a^2,a,a^2],
                   [a,a,1,1,  a,a^2,a,a^2,0,0,  0,0,  0,0,  a,a^2,1,1,  a,a^2,a,a^2,1,1,  a^2,a^2,1,1,  a,a^2],
                   [a,1,a,a^2,1,1,  a,a^2,a,a^2,1,1,  a,a^2,0,0,  0,0,  0,0,  a,a^2,a,a^2,1,  a^2,a,a^2,1,1, ],
                   [1,0,a,a^2,a,a^2,1,1,  a,a^2,a,a^2,1,1,  a,a^2,a,a^2,1,1,  0,0,  0,0,  0,  1,  1,1,  1,1, ],
                   [0,1,1,1,  1,1,  1,1,  1,1,  1,1,  1,1,  1,1,  1,1,  1,1,  1,1,  1,1,  1,  0,  0,0,  0,0, ]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡c70adbea-da33-4e0a-9151-74d1211b0a8e︡{"done":true}
︠b8969fe8-e617-4823-a930-bdf56550ae59s︠
U=Set(range(17,45))
for u in U:
    if MinorCheck((M/0\(U.difference({u}))).simplify())=='None found':
        print u
print 'Done'
︡0119c0b8-e3bf-4ed2-bd19-2934f99e91c9︡{"stdout":"17"}︡{"stdout":"\n28"}︡{"stdout":"\n30"}︡{"stdout":"\n35"}︡{"stdout":"\n43"}︡{"stdout":"\n"}︡{"stdout":"Done\n"}︡{"done":true}
︠06d7c7cb-d375-46bc-b9c3-534b1a65e93esi︠
%md Now, we determine the weight-3 columns that can appear with the given contractible matrix.
︡495a9f84-53d3-4f72-8235-bd0f524b79d7︡{"md":"Now, we determine the weight-3 columns that can appear with the given contractible matrix."}︡{"done":true}
︠a52af7a4-5b5a-4c20-b74c-bc2991b28d53s︠
P0 = Matrix(GF4,  [[1,a,a,  a^2,a,  a^2,a,  a^2,a,  a^2,a,  a^2,a,  a^2,0,  0,  0,  0,  0,  0],
                   [a,a,a^2,a,  a^2,a,  a^2,a,  0,  0,  0,  0,  0,  0,  a,  a^2,a,  a^2,0,  0],
                   [a,1,1,  1,  0,  0,  0,  0,  a^2,a,  a^2,a,  0,  0,  a^2,a,  a^2,a,  a,  a^2],
                   [1,0,0,  0,  1,  1,  0,  0,  1,  1,  0,  0,  a^2,a,  1,  1,  0,  0,  a^2,a],
                   [0,1,0,  0,  0,  0,  1,  1,  0,  0,  1,  1,  1,  1,  0,  0,  1,  1,  1,  1]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡dcb63c75-0ef4-4230-953e-3ed350e2c768︡{"done":true}
︠d1101f31-db62-4c58-86ee-b32430c05f85s︠
U=Set(range(17,35))
for u in U:
    if MinorCheck((M/0\(U.difference({u}))).simplify())=='None found':
        print u
print 'Done'
︡1027fc6b-1385-4403-ae1e-0a708f3dcb29︡{"stdout":"17"}︡{"stdout":"\n18"}︡{"stdout":"\n"}︡{"stdout":"Done\n"}︡{"done":true}
︠7ca6e6a1-0014-40de-8284-1e3b3a073591si︠
%md Therefore, $P_0$ must be a submatrix of the matrix we test below.
︡c04b1ee2-40d6-4f93-9be8-5a0d2268c3f7︡{"md":"Therefore, $P_0$ must be a submatrix of the matrix we test below."}︡{"done":true}
︠0b901df5-c563-4b3b-a178-c58beed511f7s︠
P0 = Matrix(GF4,  [[1,a,1,  a^2,0,1,a,a,  a^2],
                   [a,a,a^2,0,  1,a,a,a^2,a],
                   [a,1,0,  a^2,a,a,1,1,  1],
                   [1,0,a^2,1,  a,0,1,0,  0],
                   [0,1,1,  1,  1,1,0,0,  0]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡b29660be-4ec9-49cc-b837-bc2a01d0d6d5︡{"done":true}
︠cceb795a-c996-4615-802f-2dbcdeb70f6fs︠
U=Set(range(17,24))
F=[]
# We find forbidden subsets of size 2.
# Forbidden subsets are added to the list F.
for S in Subsets(U,2):
    if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
        F.append(S)
# We find forbidden sets of size 3.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,3):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 4.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,4):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
︡b48e2685-2887-4123-8503-d02257f8c646︡{"done":true}
︠09af9323-915b-4227-b89f-8059e8cd2e85s︠

Max=set([])
working_list=[U]
while len(working_list) > 0:
    T=working_list.pop()
    if all(S.issubset(T) is false for S in F):
        # If T contains no forbidden subsets, then it may be one of
        # the maximal subsets we seek.
        Max.add(frozenset(T))
    else:
        for S in F:
            if S.issubset(T):
                # If T contains a forbidden set S, then we replace T
                # with the subsets obtained by deleting from T each
                # element of S. Therefore, none of these sets contain
                # S. These resulting sets are appended to
                # working_list.
                for t in S:
                    working_list.append(T.difference({t}))
                break # Now, we repeat the process with another set T.
# It is possible that some sets in Max are proper subsets of other
# sets in Max. The following code removes those subsets from Max.
nonmax=set([])
for Q in Max:
    if any(Q.issubset(R) for R in Max.difference({Q})):
        nonmax.add(Q)
Max=Max.difference(nonmax)
Max
︡42fb15d8-2b90-44d8-8ec4-1f3c320b6440︡{"stdout":"set([frozenset([17, 18, 19]), frozenset([20, 21, 22, 23])])\n"}︡{"done":true}
︠b618268f-6737-48ff-9f97-e1233bf19607si︠
%md The matrices $[15,16,20,21,22,23]$ and $[15,16,17,18,19]$ are matrices $I$ and $II$, respectively.

%md We now consider Case 2. From the proof of Lemma 11.2, we may assume that the first two columns of $P_0$ are the first two columns in the matrix below. Since we are in Case 2, Case 1 does not hold. Therefore, any column of weight $4$ in $P_0$ must either be semi-parallel to the assumed weight-$4$ column or must have the same support as the assumed weight-$4$ column.
︡5d5bc6cf-bfcc-4a2f-9880-7dd3602c548f︡{"md":"The matrices $[15,16,20,21,22,23]$ and $[15,16,17,18,19]$ are matrices $I$ and $II$, respectively."}︡{"md":"We now consider Case 2. From the proof of Lemma 11.2, we may assume that the first two columns of $P_0$ are the first two columns in the matrix below. Since we are in Case 2, Case 1 does not hold. Therefore, any column of weight $4$ in $P_0$ must either be semi-parallel to the assumed weight-$4$ column or must have the same support as the assumed weight-$4$ column."}︡{"done":true}
︠90aebd48-a8e6-47c5-8091-c26ac6dbf5e8s︠
P0 = Matrix(GF4,  [[1,a,  1,1,  a,a^2,a,a^2,a,  a^2,a,  a^2,a^2,a,  a^2,a,  a^2,a,  a^2,0,  0,  0,  0,  0,  0],
                   [a,a^2,a,a^2,1,1,  a,a^2,a^2,a,  a^2,a,  a,  0,  0,  0,  0,  0,  0,  a,  a^2,a,  a^2,0,  0],
                   [a,0,  a,a^2,a,a^2,1,1,  1,  1,  0,  0,  0,  a^2,a,  a^2,a,  0,  0,  a^2,a,  a^2,a,  a,  a^2],
                   [1,0,  0,1,  1,1,  1,1,  0,  0,  1,  1,  0,  1,  1,  0,  0,  a^2,a,  1,  1,  0,  0,  a^2,a],
                   [0,1,  1,0,  0,0,  0,0,  0,  0,  0,  0,  1,  0,  0,  1,  1,  1,  1,  0,  0,  1,  1,  1,  1]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡c02f3f64-0eca-42d9-90c3-f4d0fd35390e︡{"done":true}
︠a5e669d3-5d0c-4f92-acc1-d3960b02dc19s︠
U=Set(range(17,40))
F=[]
# We find forbidden sets of size 1.
for S in Subsets(U,1):
    if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
        F.append(S)
# We find forbidden sets of size 2.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,2):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 3.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,3):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 4.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,4):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
︡fe9ad4be-c60c-4bc6-bb57-323e6104a767︡{"done":true}
︠a42749c6-96d6-4340-b5df-2370978230d0s︠
Max=set([])
working_list=[U]
while len(working_list) > 0:
    T=working_list.pop()
    if all(S.issubset(T) is false for S in F):
        # If T contains no forbidden subsets, then it may be one of
        # the maximal subsets we seek.
        Max.add(frozenset(T))
    else:
        for S in F:
            if S.issubset(T):
                # If T contains a forbidden set S, then we replace T
                # with the subsets obtained by deleting from T each
                # element of S. Therefore, none of these sets contain
                # S. These resulting sets are appended to
                # working_list.
                for t in S:
                    working_list.append(T.difference({t}))
                break # Now, we repeat the process with another set T.
# It is possible that some sets in Max are proper subsets of other
# sets in Max. The following code removes those subsets from Max.
nonmax=set([])
for Q in Max:
    if any(Q.issubset(R) for R in Max.difference({Q})):
        nonmax.add(Q)
Max=Max.difference(nonmax)
Max
︡8290b0f1-86ab-4199-bb6a-640301ccb099︡{"stdout":"set([frozenset([25, 26, 23]), frozenset([39]), frozenset([24, 17, 23, 25]), frozenset([25, 20, 23])])\n"}︡{"done":true}
︠190f417d-1aa8-492b-9c14-dc4513aea733si︠
%md The matrix $[15,16,23,25,26]$ is a submatrix of matrix $VII$. The matrix $[15,16,39]$ is matrix $V$. Rearranege the columns of the matrix $[15,16,17,23,24,25]$ to become $[15,17,23,25,16,24]$; the result is matrix $VII$. The matrix $[15,16,20,23,25]$ is matrix $VI$.
︡636f32d1-d088-4d2d-a278-3ec2fe0c12af︡{"md":"The matrix $[15,16,23,25,26]$ is a submatrix of matrix $VII$. The matrix $[15,16,39]$ is matrix $V$. Rearranege the columns of the matrix $[15,16,17,23,24,25]$ to become $[15,17,23,25,16,24]$; the result is matrix $VII$. The matrix $[15,16,20,23,25]$ is matrix $VI$."}︡{"done":true}
︠cf7df824-f386-48bb-a1e8-afacff61db3dsi︠
%md Now, we consider Case 3. From the proof of Lemma 11.2, we may assume that $P_0$ has exactly four rows and that the first column of $P_0$ is $[1,\alpha,\alpha,1]^T$. We now determine the structure of $P_0$ in Case 3.
︡3c1f589a-777e-427a-9750-1b4df4cf8d5a︡{"md":"Now, we consider Case 3. From the proof of Lemma 11.2, we may assume that $P_0$ has exactly four rows and that the first column of $P_0$ is $[1,\\alpha,\\alpha,1]^T$. We now determine the structure of $P_0$ in Case 3."}︡{"done":true}
︠f5b8f715-38c5-4089-ba22-37b309f04ae4s︠
P0=Matrix(GF4,[
[1,1,  a,a^2,a,a^2,a,  a^2,a,  a^2,a,  a^2,0,  0],
[a,a^2,1,1,  a,a^2,a^2,a,  a^2,a,  0,  0,  a,  a^2],
[a,a^2,a,a^2,1,1,  1,  1,  0,  0,  a^2,a,  a^2,a],
[1,1,  1,1,  1,1,  0,  0,  1,  1,  1,  1,  1,  1]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡4567bd74-3374-48fe-8ac3-32a4fa6331e7︡{"done":true}
︠78fea34a-b0a8-4817-a06c-453fd3ba91c5s︠
U=Set(range(11,24))
F=[]
# We find forbidden sets of size 1.
for S in Subsets(U,1):
    if not MinorCheck(
    (M/0\(U.difference(S))).simplify())=='None found':
        F.append(S)
# We find forbidden sets of size 2.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,2):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 3.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,3):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 4.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,4):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
︡a6afda0d-ad60-4a70-8851-f0089d934a48︡{"done":true}
︠9a1488b0-6caf-4321-ae69-e8f7cdba31b8s︠
Max=set([])
working_list=[U]
while len(working_list) > 0:
    T=working_list.pop()
    if all(S.issubset(T) is false for S in F):
        # If T contains no forbidden subsets, then it may be one of
        # the maximal subsets we seek.
        Max.add(frozenset(T))
    else:
        for S in F:
            if S.issubset(T):
                # If T contains a forbidden set S, then we replace T
                # with the subsets obtained by deleting from T each
                # element of S. Therefore, none of these sets contain
                # S. These resulting sets are appended to
                # working_list.
                for t in S:
                    working_list.append(T.difference({t}))
                break # Now, we repeat the process with another set T.
# It is possible that some sets in Max are proper subsets of other
# sets in Max. The following code removes those subsets from Max.
nonmax=set([])
for Q in Max:
    if any(Q.issubset(R) for R in Max.difference({Q})):
        nonmax.add(Q)
Max=Max.difference(nonmax)
Max
︡d9920f6c-a918-49e8-a28b-171b72b44727︡{"stdout":"set([frozenset([17, 20, 21]), frozenset([18, 11, 13, 22]), frozenset([17, 14, 22, 15]), frozenset([18, 11, 21]), frozenset([18, 19, 22]), frozenset([19, 20, 14, 15]), frozenset([17, 11, 12, 21]), frozenset([13, 22, 23]), frozenset([11, 19, 20]), frozenset([18, 12, 21, 13]), frozenset([16, 17, 12]), frozenset([17, 18, 11, 15]), frozenset([11, 14, 15]), frozenset([16, 17, 18]), frozenset([14, 11, 21, 22]), frozenset([19, 14, 22]), frozenset([16, 18, 19]), frozenset([12, 21, 23]), frozenset([15, 11, 20, 23]), frozenset([17, 20, 15]), frozenset([20, 21, 14]), frozenset([11, 12, 13]), frozenset([16, 11, 23]), frozenset([16, 18, 13]), frozenset([16, 19, 20, 23]), frozenset([20, 21, 13]), frozenset([17, 11, 22]), frozenset([16, 11, 20, 13]), frozenset([21, 22, 23]), frozenset([19, 22, 23]), frozenset([18, 19, 12]), frozenset([16, 17, 20]), frozenset([16, 12, 13, 23]), frozenset([16, 11, 19, 14]), frozenset([11, 19, 12, 23]), frozenset([17, 18, 21, 22]), frozenset([15, 22, 23]), frozenset([16, 17, 14]), frozenset([20, 21, 23]), frozenset([18, 19, 15])])\n"}︡{"done":true}
︠297f918c-99dc-42c1-a1af-3540e9e6bb99si︠
%md The indices of the columns of the matrix $P0$ above are $10,11,\ldots,23$. Note that, in this matrix, swapping the second and third rows and scaling the columns so that the last nonzero entry of each column is $1$, we obtain the matrix $[10,11,14,15,12,13,17,16,20,21,18,19,23,22]$. Therefore, for example, since $\{17,20,21\}$ is one of the sets, we may discard the set $\{16,18,19\}$. The following table reduces the number of sets from forty to twenty.

%md
| Set to Keep | Set to Discard |
|---|---|
|$\{17,20,21\}$|$\{16,18,19\}$|
|$\{11, 13, 18, 22\}$|$\{11, 15, 20, 23\}$|
|$\{14, 15, 17, 22\}$|$\{12, 13, 16, 23\}$|
|$\{11, 18, 21\}$|$\{11,19,20\}$|
|$\{18,19,22\}$|$\{20,21,23\}$|
|$\{14, 15, 19, 20\}$|$\{12, 13, 18, 21\}$|
|$\{11, 12, 17, 21\}$|$\{11, 14, 16, 19\}$|
|$\{13,22,23\}$|$\{15,22,23\}$|
|$\{12, 16, 17\}$|$\{14, 16, 17\}$|
|$\{11, 15, 17, 18\}$|$\{11, 13, 16, 20\}$|
|$\{11,14,15\}$|$\{11,12,13\}$|
|$\{16,17,18\}$|$\{16,17,20\}$|
|$\{11, 14, 21, 22\}$|$\{11, 12, 19, 23\}$|
|$\{14, 19, 22\}$|$\{12,21,23\}$|
|$\{15, 17, 20\}$|$\{13, 16, 18\}$|
|$\{14, 20, 21\}$|$\{12, 18, 19\}$|
|$\{11, 16, 23\}$|$\{11, 17, 22\}$|
|$\{16,19,20,23\}$|$\{17,18,21,22\}$|
|$\{13, 20, 21\}$|$\{15, 18, 19\}$|
|$\{21,22,23\}$|$\{19,22,23\}$|

Similarly, if we reverse the order of the rows of $[10,\ldots,23]$, then we obtain the matrix $[10,11,13,12,15,14,23,22,21,20,19,18,17,16]$. The following table reduces the number of sets from reduces the number of sets from twenty to fourteen.

| Set to Keep | Set to Discard |
|---|---|
|$\{17,20,21\}$|$\{18,19,22\}$|
|$\{14, 15, 17, 22\}$|none|
|$\{11, 12, 17, 21\}$|$\{11, 13, 18, 22\}$|
|$\{12, 16, 17\}$|$\{13,22,23\}$|
|$\{11,14,15\}$|none|
|$\{11, 14, 21, 22\}$|$\{11, 15, 17, 18\}$|
|$\{15, 17, 20\}$|$\{14, 19, 22\}$|
|$\{11, 16, 23\}$|none|
|$\{13, 20, 21\}$|none|
|$\{11, 18, 21\}$|none|
|$\{14, 15, 19, 20\}$|none|
|$\{16,17,18\}$|$\{21,22,23\}$|
|$\{14, 20, 21\}$|none|
|$\{16,19,20,23\}$|none|

There are fourteen sets left, and now we show that each of them is contained in one of the matrices listed in Definition 11.3. Recall that each of the sets listed above gives a set of columns contained in $P_0$ in addition to column $10$. Also, whenever the rows of $P_0$ are permuted, we will automatically scale the columns of the matrix so that the last nonzero entry of each column is $1$.

For $[10,17,20,21]$, put the rows in order $3,1,4,2$. The result is $[11,21,17,16]$. Then a field isomorphism results in $[10,18,16,17]$, which is a submatrix of matrix $VII$.

For $[10,17,14,22,15]$, put the rows inThe order $2,4,3,1$. The resulting matrix is $[12,21,11,17,10]$, which is matrix $III$, up to permuting columns.

Matrix $III$ is $[10,17,11,12,21]$.

For $[10,16,17,12]$, swap rows $2$ and $3$. The result is $[10,17,16,14]$, which is a submatrix of matrix $I$.

Matrix $IX$ is $[10,11,14,15]$.

For $[10,14,11,21,22]$, put the rows in order $4,2,3,1$. The resulting matrix is $[10,13,11,20,16]$. A field isomorphism results in $[11,12,10,21,17]$, which is matrix $III$, up to permuting columns.

Matrix $VIII$ is $[10,17,20,15]$.

Matrix $XVI$ is $[10,16,11,23]$.

For $[10,20,21,13]$, put the rows in order $4,1,3,2$. The result is $[15,16,17,11]$. A field isomorphism results in $[14,17,16,10]$, which is a submatrix of matrix $I$.

For $[10,18,11,21]$, put the rows in order $2,1,4,3$. The result is $[11,17,10,22]$. A field isomorphism results in $[10,16,11,23]$, which is matrix $XVI$.

For $[10,19,20,14,15]$, put the rows in order $4,2,1,3$. The resulting matrix is $[13,16,20,10,11]$. A field isomorphism results in $[12,17,21,11,10]$, which is matrix $III$, up to permuting columns.

The matrix $[10,16,17,18]$ is a submatrix of matrix $VII$.

For $[10,20,21,14]$, put the rows in order $3,4,1,2$. The result is $[11,16,17,15]$. A field isomorphism results in $[10,17,16,14]$, which is a submatrix of matrix $I$.

Matrix $IV$ is $[10,16,19,20,23]$.
︡59720373-030f-4371-b75d-4db5673b9ffe︡{"md":"The indices of the columns of the matrix $P0$ above are $10,11,\\ldots,23$. Note that, in this matrix, swapping the second and third rows and scaling the columns so that the last nonzero entry of each column is $1$, we obtain the matrix $[10,11,14,15,12,13,17,16,20,21,18,19,23,22]$. Therefore, for example, since $\\{17,20,21\\}$ is one of the sets, we may discard the set $\\{16,18,19\\}$. The following table reduces the number of sets from forty to twenty."}︡{"md":"| Set to Keep | Set to Discard |\n|---|---|\n|$\\{17,20,21\\}$|$\\{16,18,19\\}$|\n|$\\{11, 13, 18, 22\\}$|$\\{11, 15, 20, 23\\}$|\n|$\\{14, 15, 17, 22\\}$|$\\{12, 13, 16, 23\\}$|\n|$\\{11, 18, 21\\}$|$\\{11,19,20\\}$|\n|$\\{18,19,22\\}$|$\\{20,21,23\\}$|\n|$\\{14, 15, 19, 20\\}$|$\\{12, 13, 18, 21\\}$|\n|$\\{11, 12, 17, 21\\}$|$\\{11, 14, 16, 19\\}$|\n|$\\{13,22,23\\}$|$\\{15,22,23\\}$|\n|$\\{12, 16, 17\\}$|$\\{14, 16, 17\\}$|\n|$\\{11, 15, 17, 18\\}$|$\\{11, 13, 16, 20\\}$|\n|$\\{11,14,15\\}$|$\\{11,12,13\\}$|\n|$\\{16,17,18\\}$|$\\{16,17,20\\}$|\n|$\\{11, 14, 21, 22\\}$|$\\{11, 12, 19, 23\\}$|\n|$\\{14, 19, 22\\}$|$\\{12,21,23\\}$|\n|$\\{15, 17, 20\\}$|$\\{13, 16, 18\\}$|\n|$\\{14, 20, 21\\}$|$\\{12, 18, 19\\}$|\n|$\\{11, 16, 23\\}$|$\\{11, 17, 22\\}$|\n|$\\{16,19,20,23\\}$|$\\{17,18,21,22\\}$|\n|$\\{13, 20, 21\\}$|$\\{15, 18, 19\\}$|\n|$\\{21,22,23\\}$|$\\{19,22,23\\}$|\n\nSimilarly, if we reverse the order of the rows of $[10,\\ldots,23]$, then we obtain the matrix $[10,11,13,12,15,14,23,22,21,20,19,18,17,16]$. The following table reduces the number of sets from reduces the number of sets from twenty to fourteen.\n\n| Set to Keep | Set to Discard |\n|---|---|\n|$\\{17,20,21\\}$|$\\{18,19,22\\}$|\n|$\\{14, 15, 17, 22\\}$|none|\n|$\\{11, 12, 17, 21\\}$|$\\{11, 13, 18, 22\\}$|\n|$\\{12, 16, 17\\}$|$\\{13,22,23\\}$|\n|$\\{11,14,15\\}$|none|\n|$\\{11, 14, 21, 22\\}$|$\\{11, 15, 17, 18\\}$|\n|$\\{15, 17, 20\\}$|$\\{14, 19, 22\\}$|\n|$\\{11, 16, 23\\}$|none|\n|$\\{13, 20, 21\\}$|none|\n|$\\{11, 18, 21\\}$|none|\n|$\\{14, 15, 19, 20\\}$|none|\n|$\\{16,17,18\\}$|$\\{21,22,23\\}$|\n|$\\{14, 20, 21\\}$|none|\n|$\\{16,19,20,23\\}$|none|\n\nThere are fourteen sets left, and now we show that each of them is contained in one of the matrices listed in Definition 11.3. Recall that each of the sets listed above gives a set of columns contained in $P_0$ in addition to column $10$. Also, whenever the rows of $P_0$ are permuted, we will automatically scale the columns of the matrix so that the last nonzero entry of each column is $1$.\n\nFor $[10,17,20,21]$, put the rows in order $3,1,4,2$. The result is $[11,21,17,16]$. Then a field isomorphism results in $[10,18,16,17]$, which is a submatrix of matrix $VII$.\n\nFor $[10,17,14,22,15]$, put the rows inThe order $2,4,3,1$. The resulting matrix is $[12,21,11,17,10]$, which is matrix $III$, up to permuting columns.\n\nMatrix $III$ is $[10,17,11,12,21]$.\n\nFor $[10,16,17,12]$, swap rows $2$ and $3$. The result is $[10,17,16,14]$, which is a submatrix of matrix $I$.\n\nMatrix $IX$ is $[10,11,14,15]$.\n\nFor $[10,14,11,21,22]$, put the rows in order $4,2,3,1$. The resulting matrix is $[10,13,11,20,16]$. A field isomorphism results in $[11,12,10,21,17]$, which is matrix $III$, up to permuting columns.\n\nMatrix $VIII$ is $[10,17,20,15]$.\n\nMatrix $XVI$ is $[10,16,11,23]$.\n\nFor $[10,20,21,13]$, put the rows in order $4,1,3,2$. The result is $[15,16,17,11]$. A field isomorphism results in $[14,17,16,10]$, which is a submatrix of matrix $I$.\n\nFor $[10,18,11,21]$, put the rows in order $2,1,4,3$. The result is $[11,17,10,22]$. A field isomorphism results in $[10,16,11,23]$, which is matrix $XVI$.\n\nFor $[10,19,20,14,15]$, put the rows in order $4,2,1,3$. The resulting matrix is $[13,16,20,10,11]$. A field isomorphism results in $[12,17,21,11,10]$, which is matrix $III$, up to permuting columns.\n\nThe matrix $[10,16,17,18]$ is a submatrix of matrix $VII$.\n\nFor $[10,20,21,14]$, put the rows in order $3,4,1,2$. The result is $[11,16,17,15]$. A field isomorphism results in $[10,17,16,14]$, which is a submatrix of matrix $I$.\n\nMatrix $IV$ is $[10,16,19,20,23]$."}︡{"done":true}
︠81a4288e-60e7-4d6a-aca6-d37cfdd68be7si︠
%md Now, we consider Case 4. From the proof of Lemma 11.2, we may assume that every column of $P_0$ has weight $3$ and that the first two columns of $P_0$ are the first two columns in the matrix below. We now determine the structure of $P_0$ in Case 4.
︡e244f1a5-f7d6-47c4-a6d1-dfa1feb58ee9︡{"md":"Now, we consider Case 4. From the proof of Lemma 11.2, we may assume that every column of $P_0$ has weight $3$ and that the first two columns of $P_0$ are the first two columns in the matrix below. We now determine the structure of $P_0$ in Case 4."}︡{"done":true}
︠3c91bcc9-936d-453d-a00e-07170ab307d8s︠
P0=Matrix(GF4,[
[a  ,a  ,a  ,a^2,a^2,a  ,a^2,a  ,a^2,a^2,a  ,a^2,0  ,0  ,0  ,0  ,0  ,0  ,0  ,0],
[a^2,0  ,a^2,a  ,a  ,a^2,a  ,0  ,0  ,0  ,0  ,0  ,a  ,a^2,a  ,a^2,a  ,a^2,0  ,0],
[0  ,a^2,1  ,1  ,0  ,0  ,0  ,a^2,a  ,a  ,0  ,0  ,a^2,a  ,a^2,a  ,0  ,0  ,a  ,a^2],
[1  ,0  ,0  ,0  ,1  ,0  ,0  ,1  ,1  ,0  ,a^2,a  ,1  ,1  ,0  ,0  ,a^2,a  ,a^2,a],
[0  ,1  ,0  ,0  ,0  ,1  ,1  ,0  ,0  ,1  ,1  ,1  ,0  ,0  ,1  ,1  ,1  ,1  ,1  ,1]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡7ef82e02-ee09-4bca-8fad-91ffa0ae422e︡{"done":true}
︠59710903-3b46-497c-986f-428327a46570s︠
U=Set(range(17,35))
F=[]
# We find forbidden sets of size 1.
for S in Subsets(U,1):
    if not MinorCheck(
    (M/0\(U.difference(S))).simplify())=='None found':
        F.append(S)
# We find forbidden sets of size 2.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,2):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 3.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,3):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck(
        (M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
︡7f55deb4-249d-4f4b-a1d7-91043b4a105d︡{"done":true}
︠92c2032b-7627-4efd-9890-f752eea238c0s︠
Max=set([])
working_list=[U]
while len(working_list) > 0:
    T=working_list.pop()
    if all(S.issubset(T) is false for S in F):
        # If T contains no forbidden subsets, then it may be one of
        # the maximal subsets we seek.
        Max.add(frozenset(T))
    else:
        for S in F:
            if S.issubset(T):
                # If T contains a forbidden set S, then we replace T
                # with the subsets obtained by deleting from T each
                # element of S. Therefore, none of these sets contain
                # S. These resulting sets are appended to
                # working_list.
                for t in S:
                    working_list.append(T.difference({t}))
                break # Now, we repeat the process with another set T.
# It is possible that some sets in Max are proper subsets of other
# sets in Max. The following code removes those subsets from Max.
nonmax=set([])
for Q in Max:
    if any(Q.issubset(R) for R in Max.difference({Q})):
        nonmax.add(Q)
Max=Max.difference(nonmax)
Max
︡a207bd6b-d849-4971-9e1f-1562f44ba742︡{"stdout":"set([frozenset([18, 26, 22, 23]), frozenset([17, 18, 20, 22]), frozenset([24, 17, 22]), frozenset([17, 20, 21, 25]), frozenset([25, 19, 22]), frozenset([24, 17, 20]), frozenset([18, 19, 22]), frozenset([24, 26, 22]), frozenset([25, 26, 20, 22]), frozenset([25, 19, 20]), frozenset([18, 19, 20]), frozenset([24, 26, 20]), frozenset([24, 19])])\n"}︡{"done":true}
︠8c5e0680-2536-4cf9-8e1e-95588a74cc9bi︠
%md
Note that in the matrix $[15,16,17,\ldots,34]$ above, swapping the second and third rows, swapping the fourth and fifth rows, and scaling the columns so that the last nonzero entry of each column is $1$, we obtain the matrix $[16,15,18,17,24,22,23,20,21,19,26,25,30,29,28,27,34,33,32,31]$. Therefore, for example, since $\{17,20,21,25\}$ is one of the sets, we may discard the set $\{18,26,22,23\}$. The following table reduces the number of sets from thirteen to eight.

| Set to Keep | Set to Discard |
|---|---|
|$\{17, 20, 21, 25\}$|$\{18, 22, 23, 26\}$|
|$\{17, 18, 20, 22\}$|None|
|$\{17, 22, 24\}$|$\{18, 19, 20\}$|
|$\{19, 22, 25\}$|$\{20, 24, 26\}$|
|$\{17, 20, 24\}$|$\{18, 19, 22\}$|
|$\{22, 24, 26\}$|$\{19, 20, 25\}$|
|$\{20, 22, 25, 26\}$|None|
|$\{19, 24\}$|None|

There are eight sets left, and now we show that each of them is contained in one of the matrices listed in Definition 11.3. Up to permuting of columns, the matrices $X$--$XIV$ are, respectively, the matrices $[15, 16, 17, 22, 24]$, $[15, 16, 19, 24]$, $[15, 16, 17, 18, 20, 22]$, $[15, 16, 17, 20, 24]$, and $[15, 16, 17, 20, 21, 25]$.

For $[15,16,19,22,25]$, put the rows in order $1,5,4,3,2$. The resulting matrix is $[24,19,16,23,28]$. Then a field isomorphism results in $[16,15,24,22,17]$, which is matrix $XI$, up to permuting columns.

For $[15,16,22,24,26]$, put the rows in order $1,4,5,3,2$. The resulting matrix is $[19,24,21,16,18]$. Then a field isomorphism results in $[15,16,20,24,17]$, which is matrix $XIII$, up to permuting columns.


For $[15,16,20,22,25,26]$, put the rows in order $1,5,4,2,3$. The resulting matrix is $[23,21,19,24,18,17]$. Then a field isomorphism results in $[22,20,15,16,17,18]$, which is matrix $XII$, up to permuting columns.
︡e917d135-abae-4d87-af5f-0076f265b5e0︡{"done":true,"md":"Note that in the matrix $[15,16,17,\\ldots,34]$ above, swapping the second and third rows, swapping the fourth and fifth rows, and scaling the columns so that the last nonzero entry of each column is $1$, we obtain the matrix $[16,15,18,17,24,22,23,20,21,19,26,25,30,29,28,27,34,33,32,31]$. Therefore, for example, since $\\{17,20,21,25\\}$ is one of the sets, we may discard the set $\\{18,26,22,23\\}$. The following table reduces the number of sets from thirteen to eight.\n\n| Set to Keep | Set to Discard |\n|---|---|\n|$\\{17, 20, 21, 25\\}$|$\\{18, 22, 23, 26\\}$|\n|$\\{17, 18, 20, 22\\}$|None|\n|$\\{17, 22, 24\\}$|$\\{18, 19, 20\\}$|\n|$\\{19, 22, 25\\}$|$\\{20, 24, 26\\}$|\n|$\\{17, 20, 24\\}$|$\\{18, 19, 22\\}$|\n|$\\{22, 24, 26\\}$|$\\{19, 20, 25\\}$|\n|$\\{20, 22, 25, 26\\}$|None|\n|$\\{19, 24\\}$|None|\n\nThere are eight sets left, and now we show that each of them is contained in one of the matrices listed in Definition 11.3. Up to permuting of columns, the matrices $X$--$XIV$ are, respectively, the matrices $[15, 16, 17, 22, 24]$, $[15, 16, 19, 24]$, $[15, 16, 17, 18, 20, 22]$, $[15, 16, 17, 20, 24]$, and $[15, 16, 17, 20, 21, 25]$.\n\nFor $[15,16,19,22,25]$, put the rows in order $1,5,4,3,2$. The resulting matrix is $[24,19,16,23,28]$. Then a field isomorphism results in $[16,15,24,22,17]$, which is matrix $XI$, up to permuting columns.\n\nFor $[15,16,22,24,26]$, put the rows in order $1,4,5,3,2$. The resulting matrix is $[19,24,21,16,18]$. Then a field isomorphism results in $[15,16,20,24,17]$, which is matrix $XIII$, up to permuting columns.\n\n\nFor $[15,16,20,22,25,26]$, put the rows in order $1,5,4,2,3$. The resulting matrix is $[23,21,19,24,18,17]$. Then a field isomorphism results in $[22,20,15,16,17,18]$, which is matrix $XII$, up to permuting columns."}
︠a0744c74-61df-4a3d-845c-4ff275b92440i︠
%md
Now, we consider Case 5. From the proof of Lemma 11.2, we may assume that every column of $P_0$ has weight $3$ and that $P_0$ has exactly four rows. Furthermore, without loss of generality, we may assume that the first column of $P_0$ is the first column of the matrix below. If $P_0$ contains no contractible submatrix with two columns, then $P_0$ is a submatrix of matrix $X$, for example. Therefore, we may assume that the second column of $P_0$ is the second column of the matrix below.
︡dd926062-ebff-4cf7-8bc6-afdd2dc94bc4︡{"done":true,"md":"Now, we consider Case 5. From the proof of Lemma 11.2, we may assume that every column of $P_0$ has weight $3$ and that $P_0$ has exactly four rows. Furthermore, without loss of generality, we may assume that the first column of $P_0$ is the first column of the matrix below. If $P_0$ contains no contractible submatrix with two columns, then $P_0$ is a submatrix of matrix $X$, for example. Therefore, we may assume that the second column of $P_0$ is the second column of the matrix below."}
︠3c9e7f39-e201-47d5-b1ca-f6c7e035a4fcs︠
P0=Matrix(GF4,[
[a  ,a^2,a^2,a  ,a  ,a^2,0  ,0  ],
[a^2,a  ,a  ,a^2,0  ,0  ,a  ,a^2],
[1  ,0  ,1  ,0  ,a^2,a  ,a^2,a  ],
[0  ,1  ,0  ,1  ,1  ,1  ,1  ,1  ]])
A=complete_Y_template_matrix(P0)
M=Matroid(field=GF4, matrix=A)
︡4e8ffc86-a0be-44f3-ace5-44a189fd74e5︡{"done":true}
︠c8bf0526-4dab-4dc3-8d42-8d1cb80db083s︠
U=Set(range(12,18))
F=[]
# We find forbidden sets of size 1.
for S in Subsets(U,1):
    if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
        F.append(S)
# We find forbidden sets of size 2.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,2):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 3.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,3):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
# We find forbidden sets of size 4.
# We only consider sets not containing smaller forbidden sets.
for S in Subsets(U,4):
    if not any(T.issubset(S) for T in F):
        if not MinorCheck((M/0\(U.difference(S))).simplify())=='None found':
            F.append(S)
︡419e167c-915f-4600-b5c1-6cd90acc7c35︡{"done":true}
︠7344691b-05b2-4c79-87e6-931dcb00b161s︠
Max=set([])
working_list=[U]
while len(working_list) > 0:
    T=working_list.pop()
    if all(S.issubset(T) is false for S in F):
        # If T contains no forbidden subsets, then it may be one of
        # the maximal subsets we seek.
        Max.add(frozenset(T))
    else:
        for S in F:
            if S.issubset(T):
                # If T contains a forbidden set S, then we replace T
                # with the subsets obtained by deleting from T each
                # element of S. Therefore, none of these sets contain
                # S. These resulting sets are appended to
                # working_list.
                for t in S:
                    working_list.append(T.difference({t}))
                break # Now, we repeat the process with another set T.
# It is possible that some sets in Max are subsets of other sets in
# Max. The following code removes those subsets from Max.
nonmax=set([])
for Q in Max:
    if any(Q.issubset(R) for R in Max.difference({Q})):
        nonmax.add(Q)
Max=Max.difference(nonmax)
Max
︡79bba32d-0722-44c8-9622-3d45331ea9f0︡{"stdout":"set([frozenset([13, 15]), frozenset([17, 13]), frozenset([17, 12]), frozenset([12, 15]), frozenset([17, 14]), frozenset([12, 13]), frozenset([16, 12]), frozenset([16, 13]), frozenset([12, 14]), frozenset([13, 14]), frozenset([14, 15]), frozenset([16, 17])])\n"}︡{"done":true}
︠17c5eb19-6eb2-41c6-901e-600a9afbea3di︠
%md
The matrix $[10,11,12,13]$ is Matrix $XV$. Therefore, we may assume that $P_0$ conains 14, 15, 16, or 17. In fact, by swapping the first two rows, we may assume that $P_0$ contains 14 or 15. Therefore, we are left with the following sets: $\{14, 17\}$, $\{12, 15\}$, $\{13, 15\}$, $\{14, 15\}$, $\{13, 14\}$, $\{12, 14\}$.

Matrix $XVII$ is $[10,11,17,14]$.

For $[10,11,12,15]$, a field isomorphism results in $[12,13,10,14]$, which is a submatrix of matrix $XII$, up to permuting columns. (The submatrix is contained in the first four rows of matrix $XII$.)

For $[10,11,13,15]$, put the rows in order $1,2,4,3$. The result is $[13,12,10,14]$. This is a submatrix of matrix $XII$. (The submatrix is contained in the first four rows of matrix $XII$.)

The matrix $[10,11,13,14]$ is a submatrix of matrix $XIV$, up to permuting columns. (The submatrix is contained in the first three rows and the last row of matrix $XIV$.)

For $[10,11,14,15]$, put the rows in order $1,4,2,3$. The result is $[14,10,11,13]$, which we have already seen is a submatrix of matrix $XIV$.

For $[10,11,12,14]$, put the rows in order $1,2,4,3$. The result is $[13,12,11,15]$. Then a field isomorphism results in $[11,10,13,14]$, which we have already seen is a submatrix of matrix $XIV$.
︡956ef2bf-eb94-4757-a797-625c220e97ef︡{"done":true,"md":"The matrix $[10,11,12,13]$ is Matrix $XV$. Therefore, we may assume that $P_0$ conains 14, 15, 16, or 17. In fact, by swapping the first two rows, we may assume that $P_0$ contains 14 or 15. Therefore, we are left with the following sets: $\\{14, 17\\}$, $\\{12, 15\\}$, $\\{13, 15\\}$, $\\{14, 15\\}$, $\\{13, 14\\}$, $\\{12, 14\\}$.\n\nMatrix $XVII$ is $[10,11,17,14]$.\n\nFor $[10,11,12,15]$, a field isomorphism results in $[12,13,10,14]$, which is a submatrix of matrix $XII$, up to permuting columns. (The submatrix is contained in the first four rows of matrix $XII$.)\n\nFor $[10,11,13,15]$, put the rows in order $1,2,4,3$. The result is $[13,12,10,14]$. This is a submatrix of matrix $XII$. (The submatrix is contained in the first four rows of matrix $XII$.)\n\nThe matrix $[10,11,13,14]$ is a submatrix of matrix $XIV$, up to permuting columns. (The submatrix is contained in the first three rows and the last row of matrix $XIV$.)\n\nFor $[10,11,14,15]$, put the rows in order $1,4,2,3$. The result is $[14,10,11,13]$, which we have already seen is a submatrix of matrix $XIV$.\n\nFor $[10,11,12,14]$, put the rows in order $1,2,4,3$. The result is $[13,12,11,15]$. Then a field isomorphism results in $[11,10,13,14]$, which we have already seen is a submatrix of matrix $XIV$."}
︠48696a5c-a2ed-4975-9cab-dcf4cff1747as︠
version()
︡58d3294e-3d08-4c9d-a0e0-080e8dbe25d0︡{"stdout":"'SageMath version 8.6, Release Date: 2019-01-15'\n"}︡{"done":true}
︠c5961da1-c472-4e04-991b-b43d4355c46a︠











==> anc/Section12.sagews <==
︠d0509900-da7d-4b29-9651-20b7feb690ddi︠
%md
# Section 12

The following code will be used repeatedly to prove Lemmas 12.1-12.18.
︡a5cea4c5-f032-4235-a256-9d23347381a4︡{"done":true,"md":"# Section 12\n\nThe following code will be used repeatedly to prove Lemmas 12.1-12.18."}
︠f5a57101-e063-4a8c-a394-b9ca81e0ef1ds︠
from itertools import product
from functools import reduce
import operator

GF4 = GF(4, 'a')
a=GF4.gens()[0]

def complete_template_representation(P0, vars_prefix='z'):
    """
    Return a pair of matrices, one over GF(4) and one over a
    polynomial ring over ``ZZ`` such that the first is a matrix
    conforming to the appropriate template, and there are maps
    from the second to every actual representation.

    We assume that the input matrix is over GF(4). Adapting
    this code for a general finite field would essentially
    consist of removing the code that maps 1s to -1s.
    """
    (r, c0) = P0.dimensions()
    # Create a rescaled copy of P0 with the last nonzero in
    # each column equal to 1.
    P0scaled = copy(P0)
    lastnonzero = [-1]*c0
    for ccount in range(c0):
        rcount = P0.nrows() - 1
        while P0[rcount, ccount] == 0:
            rcount -= 1
        lastnonzero[ccount] = rcount
        P0scaled.rescale_col(ccount, P0[rcount,ccount]^(-1))
    # Determine the entries and their locations in the matrix
    # over the polynomial ring.
    unknowns = {}
    num_unknowns = 0
    # We have 0 -> 0, last 1 in column -> 1, and (in characteristic
    # 2) every other 1 -> -1.
    for j in range(c0):
        for i in range(r):
            if (i < lastnonzero[j]) and (P0scaled[i,j] != 0) and (P0scaled[i,j] != 1):
                unknowns[(i,j)] = num_unknowns
                num_unknowns += 1
    vars = [vars_prefix + str(i) for i in range(num_unknowns)]
    outring = PolynomialRing(ZZ, vars, order='degrevlex')
    # Size of output:
    c=(r+1)*r/2+c0
    A4 = Matrix(GF4, r, c)
    Avar = Matrix(outring, r, c)
    # For entries in P0, the map between the known entries (other
    # than the last nonzero entry in each column) is as follows.
    FourToZZ = {GF4(0): 0, GF4(1): -1}
    # Create the output matrices.
    j = 0  # column index
    # Start with the identity.
    for i in range(r):
        A4[i,i]=1
        Avar[i,i]=1
    #Next, non-identity graphic columns
    j = r
    for S in Subsets(range(r),2):
        A4[S[0],j] = 1
        A4[S[1],j]=-1
        Avar[S[0],j]=1
        Avar[S[1],j]=-1
        j += 1
    # Finally, we copy over P0
    for k in range(c0):
        for i in range(r):
            A4[i,j] = P0scaled[i,k]
            if (i,k) in unknowns:
                Avar[i,j] = vars[unknowns[(i,k)]]
            elif i == lastnonzero[k]:
                Avar[i,j] = 1
            else:
                Avar[i,j] = FourToZZ[P0scaled[i,k]]
        j += 1
    return A4, Avar

def zero_determinant_ideal(M, A, E=None, include_inverses=False, single_var_inverses=False, basis_vars_prefix='Bi', gb_method="macaulay2:gb"):
    """
    Compute the ideal generated by determinants of A that must be zero in order for M=M(A).
    
    This ideal differs from the Baines and Vámos ideal and the Universal
    Partial Field ideal by not including information about bases being invertible.
    The optional argument ``include_inverses`` will include this information as well.
    
    INPUT:
    
    - ``M`` -- a matroid
    - ``A`` -- a matrix over a polynomial ring such that, if every nonzero entry of the
    matrix is replaced by 1, the result is a partial representation of M. This is the case
    if (A4,Avar) == complete_template_representation(P0), M == M(A4), and A == Avar.
    - ``E`` (default: ``None``) -- an ordering of the set of elements of ``M``, defaults
      to ``M.groundset_list()`` if that method exists.
    - ``include_inverses`` (default: ``False``) -- whether to include relations indicating
      that determinants of bases must be units.
    - ``single_var_inverses`` (default: ``False``) -- if true, only one variable gets added
      which symbolizes the inverse of the product of all determinants of bases.
    - ``basis_vars_prefix`` (default: ``'Bi'``) -- The name of these inverse variables
      equals this followed by a number.
    - ``gb_method`` (default: ``"macaulay2:gb"``) -- the Gröbner basis algorithm to be used.
    """
    # Map subsets to column indices.
    col_index_map = {}
    if E is None:
        E = M.groundset_list()
    for i in range(len(E)):
        col_index_map[E[i]] = i
    R = A.base_ring()
    rels = []
    # Compute determinants of A that correspond to nonbases of M.
    for B in M.nonbases():
        determ = A[:,[col_index_map[e] for e in B]].determinant()
        # Make sure nonbases have zero determinant.
        if determ != 0:  # Only nontrivial relations need to be added.
            rels.append(determ)
    print "nonbasis computation complete"
    if include_inverses:
        b_rels = []
        num_bases = 0
        print "basis computation commences"
        for B in M.bases():
            determ = A[:, [col_index_map[e] for e in B]].determinant()
            if determ != 1 and determ != -1:  # already units, so we cut down on variables
                b_rels.append(determ)
                num_bases += 1
        print "basis computation complete"
        if single_var_inverses:
            R2 = ZZ[tuple([basis_vars_prefix]) + R.gens()]
            print R2
            # Product of all nonzero determinants is invertible.
            rels.append(R2(reduce(operator.mul, b_rels, 1))*R2(basis_vars_prefix) - R2(1))
        else:
            R2 = ZZ[tuple(basis_vars_prefix + str(i) for i in range(num_bases)) + R.gens()]
            rels = [R2(x) for x in rels]
            for i in range(num_bases):
                rels.append(R2(b_rels[i]) * R2(basis_vars_prefix + str(i)) - R2(1))
        print "ideal construction complete"
    else:  # no inverses
        R2 = R
    Grob1 = R2.ideal(rels).groebner_basis(gb_method)
    print "Gröbner basis computed"
    return Grob1

def check_partial_field(M, A, E=None, generators=[-1], extra_determinants=[], max_power=None):
    """
    Check if, for all bases X of M, det(A[X]) is a product of the generators of total degree at most max_power (default: rank of matrix), or in the set
    extra_determinants.
    
    The set extra_determinants typically contains elements of the form `g+p`, where `g` is a product of the generators and `p` a member of the
    zero determinant ideal.
    
    We assume that the first generator of the partial field is -1.
    
    Note that, if this function is used in isolation of the previous two functions, there is no guarantee that the submatrices of A corresponding to
    the nonbases of M have zero determinants.
    """
    if generators[0] != -1:
        raise ValueError("The first generator should be -1.")
    col_index_map = {}
    if E is None:
        E = M.groundset_list()
    for i in range(len(E)):
        col_index_map[E[i]] = i
    if max_power is None:
        max_power = A.nrows()
    # Generate list of candidate determinants.
    candidate_determinants = []
    # The exponent on -1 can be taken to be either 0 or 1. The exponents on the other generators each can be taken to be less than `max_power`. (If some generator of the partial field appears as a     # factor of a determinant of A more than `max_power` times, then we can include that determinant in extra_determinants after it causes the function to return `False`.)
    exponents = [[0,1]] + [range(max_power)]*(len(generators)-1)
    for exponents_vector in product(*exponents):
        # We only check candidate determinants where the sum of the exponents on the generators (other than -1) is at most `max_power`. (Again, more determinants can be added to the list of
        # extra determinants if necessary.)
        if sum(exponents_vector) <= max_power + exponents_vector[0]:
            x = 1
            for i in range(len(generators)):
                x *= generators[i]^exponents_vector[i]
            candidate_determinants.append(x)
    candidate_determinants.extend(extra_determinants)
    # Check if determinants corresponding to bases appear in the list of candidate determinants.
    for B in M.bases():
        determ = A[:,[col_index_map[e] for e in B]].determinant()
        if determ not in candidate_determinants:
            return (False, B, determ)
    return True
︡d585ed17-5e54-4fd0-a337-fb8ad99975b7︡{"done":true}
︠7a1330f4-2607-4d02-bd7c-980fa56010b9s︠
# Matrix I
P0 = Matrix(GF4, [[1,1,a,a,a,a^2],
                  [a,a,a,a,a^2,a],
                  [a,a,1,1,1,1],
                  [1,0,1,0,0,0],
                  [0,1,0,1,0,0]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡4143e66f-a31c-49b8-83e0-04057895dcc4︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\n"}︡{"stdout":"Gröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z11^2 + z11 - 1, z0 + z11, z1 - z11, z2 + z11, z3 - z11, z4 - z11, z5 + z11, z6 - z11, z7 + z11, z8 + z11, z9 - z11 + 1, z10 + z11 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9, z10, z11\n"}︡{"stdout":"[  1   0   0   0   0   1   1   1   1   0   0   0   0   0   0  -1  -1  z4  z6  z8 z10]\n[  0   1   0   0   0  -1   0   0   0   1   1   1   0   0   0  z0  z2  z5  z7  z9 z11]\n[  0   0   1   0   0   0  -1   0   0  -1   0   0   1   1   0  z1  z3  -1  -1   1   1]\n[  0   0   0   1   0   0   0  -1   0   0  -1   0  -1   0   1   1   0   1   0   0   0]\n[  0   0   0   0   1   0   0   0  -1   0   0  -1   0  -1  -1   0   1   0   1   0   0]\n"}︡{"done":true}
︠dce1fae3-69f9-4d3f-b80b-9a02cd40f267︠
Avar2 = Avar(z0=z2,z1=-z2,z3=-z2,z4=-z2,z5=z2,z6=-z2,z7=z2,z8=z2,z9=-z2-1,z10=z2-1,z11=-z2)
# z2^2 - z2 -1 = 0
# z2^2 - 2*z2 = -z2^(-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z2,z2+1,z2-1,z2^2 - 2*z2],[])
︡11bccdac-6e7b-4cc3-8829-a6a46f4bc78b︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠c853fe8f-1d06-4b98-97be-a6e69f391d98s︠
# Matrix II
P0 = Matrix(GF4,  [[1,a,1,  a^2,0],
                   [a,a,a^2,0,  1],
                   [a,1,0,  a^2,a],
                   [1,0,a^2,1,  a],
                   [0,1,1,  1,  1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡e4bed154-cb09-4816-874f-db20c038f117︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z9^2 + z9 - 1, z0 + z9, z1 - z9, z2 - z9, z3 + z9, z4 + z9 + 1, z5 - z9 - 1, z6 - z9 - 1, z7 + z9 + 1, z8 + z9]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9\n"}︡{"stdout":"[ 1  0  0  0  0  1  1  1  1  0  0  0  0  0  0 -1 z2 -1 z6  0]\n[ 0  1  0  0  0 -1  0  0  0  1  1  1  0  0  0 z0 z3 z4  0 -1]\n[ 0  0  1  0  0  0 -1  0  0 -1  0  0  1  1  0 z1 -1  0 z7 z8]\n[ 0  0  0  1  0  0  0 -1  0  0 -1  0 -1  0  1  1  0 z5 -1 z9]\n[ 0  0  0  0  1  0  0  0 -1  0  0 -1  0 -1 -1  0  1  1  1  1]\n"}︡{"done":true}
︠3aebc148-14cd-4e87-a6bf-c807fc57f97es︠
# z8^2 - z8 - 1 = 0
# z8 - 2 = -1/z8^2, z8^2 - 2*z8 = -1/z8, -2*z8 + 3 = -1/z8^3, 2*z8 + 1 = z8^3
Avar2 = Avar(z0=z8,z1=-z8,z2=-z8,z3=z8,z4=z8-1,z5=-z8+1,z6=-z8+1,z7=z8-1,z9=-z8)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z8,z8+1,z8-1,z8-2,z8^2-2*z8,-2*z8+3,2*z8+1],[])
︡435811b4-577c-4c60-a4d8-d6648178b886︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠164a2270-330a-419f-a4c0-763ed0a40b4es︠
# Matrix III
P0 = Matrix(GF4, [[1,a^2,1  ,a,a^2],
                  [a,a  ,a^2,1,0],
                  [a,1  ,a^2,a,a],
                  [1,0  ,1  ,1,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡a7b0032c-ae5a-4a60-ad28-3375b293603a︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z9^2 - z9 - 1, z0 + z9, z1 - z9, z2 + z9 - 1, z3 - z9 + 2, z4 + z9 - 1, z5 - z9 + 1, z6 + z9, z7 - z9, z8 + z9 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 -1 z2 -1 z6 z8]\n[ 0  1  0  0 -1  0  0  1  1  0 z0 z3 z4 -1  0]\n[ 0  0  1  0  0 -1  0 -1  0  1 z1  1 z5 z7 z9]\n[ 0  0  0  1  0  0 -1  0 -1 -1  1  0  1  1  1]\n"}︡{"done":true}
︠beebf479-6d7c-4903-8ab8-39e75e1d3cafs︠
Avar2 = Avar(z0=-z9,z1=z9,z2=-z9+1,z3=z9-2,z4=-z9+1,z5=z9-1,z6=-z9,z7=z9,z8=-z9-1)
# Since z9 is the golden mean, z9+1=z9^2, z9-1=1/z9, z9-2=-z9^(-2), -z9^2+2=-z9^(-1), -z9^2 + 2*z9 + 1 = z9.
check_partial_field(M, Avar2, M.groundset_list(), [-1,z9,z9+1,z9-1,z9-2, -z9^2+2, -z9^2 + 2*z9 + 1],[])
︡c7f8bac2-bc3a-49dd-8095-e3c3a054cf99︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠0e04728d-0823-4e9e-b8ff-5285c0cdcf04s︠
# Matrix IV
P0 = Matrix(GF4, [[1,a  ,a^2,a  ,0],
                  [a,a^2,a  ,0  ,a^2],
                  [a,1  ,0  ,a^2,a],
                  [1,0  ,1  ,1  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡05b81b25-ddb7-4a64-92cd-144f56cf288e︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z9^2 - z9 - 1, z0 + z9, z1 - z9, z2 - z9 + 2, z3 + z9 - 1, z4 - z9 + 1, z5 + z9, z6 - z9, z7 + z9 + 1, z8 + z9 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 -1 z2 z4 z6  0]\n[ 0  1  0  0 -1  0  0  1  1  0 z0 z3 z5  0 z8]\n[ 0  0  1  0  0 -1  0 -1  0  1 z1  1  0 z7 z9]\n[ 0  0  0  1  0  0 -1  0 -1 -1  1  0  1  1  1]\n"}︡{"done":true}
︠9fa468c0-3aaf-4716-ab4e-8adbf3df40f1s︠
Avar2 = Avar(z0=-z9,z1=z9,z2=z9-2,z3=-z9+1,z4=z9-1,z5=-z9,z6=z9,z7=-z9-1,z8=-z9-1)
# Since z9 is the golden mean, z9+1=z9^2, z9-1=1/z9, z9-2=-z9^(-2), -z9^2+2=-z9^(-1), 2*z9^2 - 2*z9 - 1 = 1, 2*z9 + 1 = z9^3, -z9^2 + 2*z9 + 1 = z9.
check_partial_field(M, Avar2, M.groundset_list(), [-1,z9,z9+1,z9-1,z9-2,-z9^2+2,2*z9^2 - 2*z9 - 1,2*z9 + 1,-z9^2 + 2*z9 + 1],[])
︡54179ea6-7f90-495c-9dbb-8d83221b08ab︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠62905905-73e3-4f1f-8bd3-561c554e9abds︠
# Matrix V
P0 = Matrix(GF4, [[1,a  ,0],
                  [a,a^2,0],
                  [a,0  ,a^2],
                  [1,0  ,a],
                  [0,1  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡f0b318a1-ec28-4a04-b8b1-d40ef8caabf5︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z1*z5 + z5 + 1, z0 + z1, z2 - z5, z3 + z5 + 1, z4 + z5 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5\n"}︡{"stdout":"[ 1  0  0  0  0  1  1  1  1  0  0  0  0  0  0 -1 z2  0]\n[ 0  1  0  0  0 -1  0  0  0  1  1  1  0  0  0 z0 z3  0]\n[ 0  0  1  0  0  0 -1  0  0 -1  0  0  1  1  0 z1  0 z4]\n[ 0  0  0  1  0  0  0 -1  0  0 -1  0 -1  0  1  1  0 z5]\n[ 0  0  0  0  1  0  0  0 -1  0  0 -1  0 -1 -1  0  1  1]\n"}︡{"done":true}
︠6c5d77b5-0a33-40bc-9f54-df210f62dd20s︠
Avar2 = Avar(z1=-z0,z2=1/(z0-1),z3=-z0/(z0-1),z4=-z0/(z0-1),z5=1/(z0-1))
check_partial_field(M, Avar2, M.groundset_list(), [-1,z0,z0-1],[])
︡142fa13d-bc15-40da-82f2-730b1230242f︡{"stdout":"(False, frozenset([1, 4, 6, 14, 15]), z0 + 1)"}︡{"stdout":"\n"}︡{"done":true}
︠8e8f01a6-4348-4bd2-899b-16c5871f330fs︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z0,z0-1,z0+1,1/z0,1/(z0+1),1/(z0-1)],[])
︡d6a6bff1-59b4-4894-8a20-5e030e188894︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠f28c6394-9e87-4eae-aa27-32f20e4937e8s︠
# Matrix VI
P0 = Matrix(GF4, [[1,a  ,a^2,a  ,a],
                  [a,a^2,1  ,a^2,a^2],
                  [a,0  ,a^2,1  ,0],
                  [1,0  ,1  ,0  ,1],
                  [0,1  ,0  ,0  ,0]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡106714a0-01f8-4782-a222-ed262490338a︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z1*z5 - 1, z1*z9 + z1 + z9, z5*z9 + z9 + 1, z0 + z1, z2 + z9 + 1, z3 - z9, z4 + z5, z6 + z9 + 1, z7 - z9, z8 + z9 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9\n"}︡{"stdout":"[ 1  0  0  0  0  1  1  1  1  0  0  0  0  0  0 -1 z2 z4 z6 z8]\n[ 0  1  0  0  0 -1  0  0  0  1  1  1  0  0  0 z0 z3 -1 z7 z9]\n[ 0  0  1  0  0  0 -1  0  0 -1  0  0  1  1  0 z1  0 z5  1  0]\n[ 0  0  0  1  0  0  0 -1  0  0 -1  0 -1  0  1  1  0  1  0  1]\n[ 0  0  0  0  1  0  0  0 -1  0  0 -1  0 -1 -1  0  1  0  0  0]\n"}︡{"done":true}
︠ab73f455-b820-4dd3-b6dc-2c443785c38ds︠
Avar2 = Avar(z1=-z0,z2=1/(z0-1),z3=-z0/(z0-1),z4=1/z0,z5=-1/z0,z6=1/(z0-1),z7=-z0/(z0-1),z8=1/(z0-1),z9=-z0/(z0-1))
check_partial_field(M, Avar2, M.groundset_list(), [-1,z0,z0-1],[])
︡506776b1-3bf8-43b9-a3bb-8c5ea9fd9cf7︡{"stdout":"(False, frozenset([1, 4, 6, 14, 15]), z0 + 1)"}︡{"stdout":"\n"}︡{"done":true}
︠1b1f3de1-e7e4-468a-8e6b-cfcb6d220424s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z0,z0+1,z0-1,1/z0,1/(z0+1),1/(z0-1)],[])
︡dfe75feb-0313-46dc-83e9-ab6c36fc4ff3︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠a60b5bb9-fe2d-4811-aa1e-6bc15f709f61s︠
# Matrix VII
P0 = Matrix(GF4, [[1,1,a  ,a  ,a  ,a^2],
                  [a,a,a^2,a^2,a^2,a],
                  [a,a,1  ,0  ,0  ,1],
                  [1,0,0  ,1  ,0  ,0],
                  [0,1,0  ,0  ,1  ,0]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡52e4bc18-4d18-4ad3-9fc0-d9a9a76c42cf︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z3*z9 + z3 + z9, z3*z11 + z3 - 1, z9*z11 + 2*z9 + 1, z0 + z3, z1 - z3, z2 + z3, z4 + z9 + 1, z5 - z9, z6 + z9 + 1, z7 - z9, z8 + z9 + 1, z10 + z11 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9, z10, z11\n"}︡{"stdout":"[  1   0   0   0   0   1   1   1   1   0   0   0   0   0   0  -1  -1  z4  z6  z8 z10]\n[  0   1   0   0   0  -1   0   0   0   1   1   1   0   0   0  z0  z2  z5  z7  z9 z11]\n[  0   0   1   0   0   0  -1   0   0  -1   0   0   1   1   0  z1  z3   1   0   0   1]\n[  0   0   0   1   0   0   0  -1   0   0  -1   0  -1   0   1   1   0   0   1   0   0]\n[  0   0   0   0   1   0   0   0  -1   0   0  -1   0  -1  -1   0   1   0   0   1   0]\n"}︡{"done":true}
︠da4b3854-8689-4937-a157-8c9b47ab76fes︠
Avar2 = Avar(z0=-1/(z11+1),z1=1/(z11+1),z2=-1/(z11+1),z3=1/(z11+1),z4=-(z11+1)/(z11+2),z5=-1/(z11+2),z6=-(z11+1)/(z11+2),z7=-1/(z11+2),z8=-(z11+1)/(z11+2),z9=-1/(z11+2),z10=-z11-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z11+1,z11+2,1/(z11+1),1/(z11+2)],[])
︡4efb90d3-0588-44ab-b332-aa519e658501︡{"stdout":"(False, frozenset([1, 4, 6, 14, 15]), z11/(z11 + 1))"}︡{"stdout":"\n"}︡{"done":true}
︠01f4b1d3-4136-4de3-a92b-7eff2ab3a550s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z11,z11+1,z11+2,1/z11,1/(z11+1),1/(z11+2)],[])
︡b1050f4a-06df-4b66-921e-0f5526d1f97b︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠a1354c75-b176-4e0c-9883-899cbd3f367ds︠
# Matrix VIII
P0 = Matrix(GF4, [[1,a^2,a  ,a^2],
                  [a,a  ,0  ,a^2],
                  [a,1  ,a^2,1],
                  [1,0  ,1  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡4f24c550-16d7-4620-bd20-c89298cef39b︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z1*z5 + z1 - z5, z1*z7 + 1, z5*z7 + z5 + 1, z0 + z1, z2 - z7, z3 + z7 + 1, z4 + z5 + 1, z6 + z7]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 -1 z2 z4 z6]\n[ 0  1  0  0 -1  0  0  1  1  0 z0 z3  0 z7]\n[ 0  0  1  0  0 -1  0 -1  0  1 z1  1 z5 -1]\n[ 0  0  0  1  0  0 -1  0 -1 -1  1  0  1  1]\n"}︡{"done":true}
︠ab39bb6b-4996-41cd-9610-d7b908edd86as︠
Avar2 = Avar(z0=-1/(z3+1),z1=1/(z3+1),z2=-(z3+1),z4=-(z3+1)/z3,z5=1/z3,z6=z3+1,z7=-(z3+1))
check_partial_field(M, Avar2, M.groundset_list(), [-1,z3,z3+1],[])
︡3449bfc8-243a-4563-aaef-9cc03a3579bb︡{"stdout":"(False, frozenset([0, 1, 10, 9]), (-z3 - 2)/(z3 + 1))"}︡{"stdout":"\n"}︡{"done":true}
︠0419fdf8-4499-4077-bbef-3a86fefc198es︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z3,z3+1,z3+2,1/z3,1/(z3+1),1/(z3+2)],[])
︡95788d3a-804c-46df-8bbb-ea2b7615ff91︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠81f6dad8-9939-492a-9c9a-add17beaf829s︠
# Matrix IX
P0 = Matrix(GF4, [[1,1  ,a,a^2],
                  [a,a^2,a,a^2],
                  [a,a^2,1,1  ],
                  [1,1  ,1,1  ]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡c144498e-71a8-4e5c-954a-af8436a4e1ed︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed\n"}︡{"stdout":"[z5*z7 - 1, z0 - z5, z1 + z5, z2 - z7, z3 + z7, z4 + z5, z6 + z7]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 -1 -1 z4 z6]\n[ 0  1  0  0 -1  0  0  1  1  0 z0 z2 z5 z7]\n[ 0  0  1  0  0 -1  0 -1  0  1 z1 z3 -1 -1]\n[ 0  0  0  1  0  0 -1  0 -1 -1  1  1  1  1]\n"}︡{"done":true}
︠a71abb29-ecde-4d1a-8575-d68e9cb71d37s︠
Avar2 = Avar(z0=1/z7,z1=-1/z7,z2=z7,z3=-z7,z4=-1/z7,z5=1/z7,z6=-z7)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,1/z7],[])
︡cad539b9-1f65-4b2a-ad11-ad51ea4e5820︡{"stdout":"(False, frozenset([0, 1, 10, 9]), (-z7 + 1)/z7)"}︡{"stdout":"\n"}︡{"done":true}
︠f1edbecb-c707-478b-b95b-4516df4ef244s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7-1,1/z7,1/(z7-1)],[])
︡7b8cd3ab-dd44-4886-a80d-0f45544400e8︡{"stdout":"(False, frozenset([0, 8, 2, 10]), (z7 + 1)/z7)"}︡{"stdout":"\n"}︡{"done":true}
︠e712f67d-94c8-4d7e-aa5f-e60b17d5b8acs︠
# -z7^3 + z7^2 + z7 - 1 = - (z7 - 1)^2*(z7 + 1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1,1/z7,1/(z7+1),1/(z7-1),-z7^3 + z7^2 + z7 - 1],[])
︡c4781cd5-36f5-4b5e-8f86-f81a0d1087e0︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠64f7bef6-aae7-428e-9688-7f2baf53bd09s︠
# Matrix X
P0 = Matrix(GF4, [[a  ,a  ,a  ,a^2,a  ],
                  [a^2,0  ,a^2,0  ,0  ],
                  [0  ,a^2,1  ,a  ,a^2],
                  [1  ,0  ,0  ,0  ,1  ],
                  [0  ,1  ,0  ,1  ,0  ]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡76ade447-d509-40c6-bf04-c60099e7c576︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z7*z9 - 1, z0 + z9 + 1, z1 - z9, z2 + z9 + 1, z3 - z9, z4 + z9 + 1, z5 - z9, z6 + z7 + 1, z8 + z9 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9\n"}︡{"stdout":"[ 1  0  0  0  0  1  1  1  1  0  0  0  0  0  0 z0 z2 z4 z6 z8]\n[ 0  1  0  0  0 -1  0  0  0  1  1  1  0  0  0 z1  0 z5  0  0]\n[ 0  0  1  0  0  0 -1  0  0 -1  0  0  1  1  0  0 z3  1 z7 z9]\n[ 0  0  0  1  0  0  0 -1  0  0 -1  0 -1  0  1  1  0  0  0  1]\n[ 0  0  0  0  1  0  0  0 -1  0  0 -1  0 -1 -1  0  1  0  1  0]\n"}︡{"done":true}
︠39cc6adb-15ad-4c56-be03-d303eaf63c8es︠
Avar2 = Avar(z0=-z9-1,z1=z9,z2=-z9-1,z3=z9,z4=-z9-1,z5=z9,z6=-(z9+1)/z9,z7=1/z9,z8=-z9-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z9,z9+1,1/z9,1/(z9+1)],[])
︡6c022b24-0eb7-4c2f-b5c4-57616174ce60︡{"stdout":"(False, frozenset([16, 3, 2, 11, 15]), z9^2 - 1)"}︡{"stdout":"\n"}︡{"done":true}
︠eb124273-85b4-45ff-94a9-200526a33567s︠
# z9^2 - 1 = (z9 + 1)*(z9 - 1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z9,z9+1,z9-1,1/z9,1/(z9+1),1/(z9-1)],[])
︡ea575ec3-a6aa-4fce-aeb4-61990672f066︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠5ad78638-1e6b-460c-a77e-72f2fe5d381es︠
# Matrix XI
P0 = Matrix(GF4, [[a  ,a  ,a^2,a^2],
                  [a^2,0  ,0  ,a  ],
                  [0  ,a^2,a  ,0  ],
                  [1  ,0  ,0  ,1  ],
                  [0  ,1  ,1  ,0  ]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡75b1d909-1165-42d2-8fe3-01b3273c6935︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z3*z7 - 1, z0 + z3 + 1, z1 - z3, z2 + z3 + 1, z4 + z7 + 1, z5 - z7, z6 + z7 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7\n"}︡{"stdout":"[ 1  0  0  0  0  1  1  1  1  0  0  0  0  0  0 z0 z2 z4 z6]\n[ 0  1  0  0  0 -1  0  0  0  1  1  1  0  0  0 z1  0  0 z7]\n[ 0  0  1  0  0  0 -1  0  0 -1  0  0  1  1  0  0 z3 z5  0]\n[ 0  0  0  1  0  0  0 -1  0  0 -1  0 -1  0  1  1  0  0  1]\n[ 0  0  0  0  1  0  0  0 -1  0  0 -1  0 -1 -1  0  1  1  0]\n"}︡{"done":true}
︠6efe2ed1-7d2f-4326-8932-acf0077a3f0es︠
Avar2 = Avar(z0=-(z7+1)/z7,z1=1/z7,z2=-(z7+1)/z7,z3=1/z7,z4=-z7-1,z5=z7,z6=-z7-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,1/z7,1/(z7+1)],[])
︡515c9ff1-6ed8-4baa-aca7-e63d582ad3a3︡{"stdout":"(False, frozenset([16, 3, 2, 11, 15]), (z7^2 - 1)/(-z7^2))"}︡{"stdout":"\n"}︡{"done":true}
︠6e5263f9-fb10-4fd6-80b4-3bdce869085es︠
# z7^2 - 1 = (z7 + 1)*(z7 - 1)
# z7^4 - 2*z7^2 + 1 = (z7+1)^2*(z7-1)^2
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1,1/z7,1/(z7+1),1/(z7-1)],[(z7^4 - 2*z7^2 + 1)/z7^2,(-z7^4 + 2*z7^2 - 1)/z7^2])
︡bb5087b5-7a59-4547-9c8d-47da0644e8e9︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠d5175e81-b713-4d7d-ab45-66e4b069f37fs︠
# Matrix XII
P0 = Matrix(GF4, [[a  ,a  ,a  ,a^2,a  ,a],
                  [a^2,0  ,a^2,a  ,a^2,0],
                  [0  ,a^2,1  ,1  ,0  ,a^2],
                  [1  ,0  ,0  ,0  ,0  ,1],
                  [0  ,1  ,0  ,0  ,1  ,0]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡0fa543fa-9399-4178-89af-d21fbebf0d4b︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z7*z11 - 1, z0 + z11 + 1, z1 - z11, z2 + z11 + 1, z3 - z11, z4 + z11 + 1, z5 - z11, z6 + z7 + 1, z8 + z11 + 1, z9 - z11, z10 + z11 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9, z10, z11\n"}︡{"stdout":"[  1   0   0   0   0   1   1   1   1   0   0   0   0   0   0  z0  z2  z4  z6  z8 z10]\n[  0   1   0   0   0  -1   0   0   0   1   1   1   0   0   0  z1   0  z5  z7  z9   0]\n[  0   0   1   0   0   0  -1   0   0  -1   0   0   1   1   0   0  z3   1   1   0 z11]\n[  0   0   0   1   0   0   0  -1   0   0  -1   0  -1   0   1   1   0   0   0   0   1]\n[  0   0   0   0   1   0   0   0  -1   0   0  -1   0  -1  -1   0   1   0   0   1   0]\n"}︡{"done":true}
︠79912846-9113-4492-b4fe-8d6c0961e6f5s︠
Avar2 = Avar(z0=-z11-1,z1=z11,z2=-z11-1,z3=z11,z4=-z11-1,z5=z11,z6=-(z11+1)/z11,z7=1/z11,z8=-z11-1,z9=z11,z10=-z11-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z11,z11+1,1/z11,1/(z11+1)],[])
︡717e172b-37e1-4619-bd77-8c73feb4a807︡{"stdout":"(False, frozenset([16, 3, 2, 11, 15]), z11^2 - 1)"}︡{"stdout":"\n"}︡{"done":true}
︠f1078c39-2af1-4ec9-ac20-229d6b68de91s︠
# z11^2 - 1 = (z11 + 1)*(z11 - 1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z11,z11+1,z11-1,1/z11,1/(z11+1),1/(z11-1)],[])
︡64f1fc63-c1c3-4676-b220-c9be7ba0da7e︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠fd1d1c01-ad40-423a-95ce-428c4f683896s︠
# Matrix XIII
P0 = Matrix(GF4, [[a  ,a  ,a  ,a  ,a^2],
                  [a^2,0  ,a^2,a^2,0],
                  [0  ,a^2,1  ,0  ,a],
                  [1  ,0  ,0  ,0  ,0],
                  [0  ,1  ,0  ,1  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡954a4488-b206-4a7f-ab74-ec1c3946ab87︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z7*z9 - 1, z0 + z7 + 1, z1 - z7, z2 + z7 + 1, z3 - z7, z4 + z7 + 1, z5 - z7, z6 + z7 + 1, z8 + z9 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9\n"}︡{"stdout":"[ 1  0  0  0  0  1  1  1  1  0  0  0  0  0  0 z0 z2 z4 z6 z8]\n[ 0  1  0  0  0 -1  0  0  0  1  1  1  0  0  0 z1  0 z5 z7  0]\n[ 0  0  1  0  0  0 -1  0  0 -1  0  0  1  1  0  0 z3  1  0 z9]\n[ 0  0  0  1  0  0  0 -1  0  0 -1  0 -1  0  1  1  0  0  0  0]\n[ 0  0  0  0  1  0  0  0 -1  0  0 -1  0 -1 -1  0  1  0  1  1]\n"}︡{"done":true}
︠2f34ba9e-247f-465d-9a00-94617295d623s︠
Avar2 = Avar(z0=-z7-1,z1=z7,z2=-z7-1,z3=z7,z4=-z7-1,z5=z7,z6=-z7-1,z8=-(z7+1)/z7,z9=1/z7)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,1/z7,1/(z7+1)],[])
︡baef57af-34bf-4556-95bb-c374762ce0c5︡{"stdout":"(False, frozenset([16, 3, 2, 11, 15]), z7^2 - 1)"}︡{"stdout":"\n"}︡{"done":true}
︠887b1b7c-1e6a-4af6-a6af-a240befd181cs︠
# z7^2 - 1 = (z7 + 1)*(z7 - 1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1,1/z7,1/(z7+1),1/(z7-1)],[])
︡35c16c1c-7393-488b-946a-c0dcec52b9ef︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠1d05e6c5-0ba9-4135-91db-8d4b8870a223s︠
# Matrix XIV
P0 = Matrix(GF4, [[a  ,a  ,a  ,a  ,a^2,a],
                  [a^2,0  ,a^2,a^2,a  ,0],
                  [0  ,a^2,1  ,0  ,0  ,0],
                  [1  ,0  ,0  ,0  ,0  ,a^2],
                  [0  ,1  ,0  ,1  ,1  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡5a0d3953-dacd-465f-a4d2-d29b77103a1f︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z11^2 + z9, z0 + z11 + 1, z1 - z11, z2 + z11 + 1, z3 - z11, z4 + z11 + 1, z5 - z11, z6 + z11 + 1, z7 - z11, z8 + z9 + 1, z10 + z11 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7, z8, z9, z10, z11\n"}︡{"stdout":"[  1   0   0   0   0   1   1   1   1   0   0   0   0   0   0  z0  z2  z4  z6  z8 z10]\n[  0   1   0   0   0  -1   0   0   0   1   1   1   0   0   0  z1   0  z5  z7  z9   0]\n[  0   0   1   0   0   0  -1   0   0  -1   0   0   1   1   0   0  z3   1   0   0   0]\n[  0   0   0   1   0   0   0  -1   0   0  -1   0  -1   0   1   1   0   0   0   0 z11]\n[  0   0   0   0   1   0   0   0  -1   0   0  -1   0  -1  -1   0   1   0   1   1   1]\n"}︡{"done":true}
︠846c7e09-d8e9-41bc-b33e-e5464f04c372s︠
Avar2 = Avar(z0=-z11-1,z1=z11,z2=-z11-1,z3=z11,z4=-z11-1,z5=z11,z6=-z11-1,z7=z11,z8=(z11+1)*(z11-1),z9=-z11^2,z10=-z11-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z11,z11+1,z11-1],[])
︡b7fdcae2-7128-426a-892d-c4c1df43087f︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠47a574e0-9779-43dd-ba42-e01fdeccb094s︠
# Matrix XV
P0 = Matrix(GF4, [[a  ,a  ,a^2,a^2],
                  [a^2,a^2,a  ,a  ],
                  [1  ,0  ,1  ,0  ],
                  [0  ,1  ,0  ,1  ]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡8c434be2-39a9-49a1-9ed1-8a8a0daef1b3︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed\n"}︡{"stdout":"[z0 + z3 + 1, z1 - z3, z2 + z3 + 1, z4 + z7 + 1, z5 - z7, z6 + z7 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 z0 z2 z4 z6]\n[ 0  1  0  0 -1  0  0  1  1  0 z1 z3 z5 z7]\n[ 0  0  1  0  0 -1  0 -1  0  1  1  0  1  0]\n[ 0  0  0  1  0  0 -1  0 -1 -1  0  1  0  1]\n"}︡{"done":true}
︠f4c5b51e-f44e-4277-91bc-83b62633c545s︠
Avar2 = Avar(z0=-z3-1,z1=z3,z2=-z3-1,z4=-z7-1,z5=z7,z6=-z7-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z3,z7,z3+1,z7+1],[])
︡4d00a39a-1e1b-454b-892a-ce6aca6e642b︡{"stdout":"(False, frozenset([3, 2, 11, 12]), -z3 + z7)\n"}︡{"done":true}
︠4aea13a4-f31f-494e-9f1a-152bde67b099s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z3,z7,z3+1,z7+1,z7-z3],[])
︡adaa65e7-a31f-40e3-a2f1-8c6f0b93dfea︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠a50ba4d3-c0e1-4140-be94-133ee4c4fd11s︠
# Matrix XVI
P0 = Matrix(GF4, [[1,a  ,1  ,0  ],
                  [a,a^2,a^2,a^2],
                  [a,1  ,a^2,a  ],
                  [1,0  ,1  ,1  ]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡8004e3d4-3d1d-4597-baf6-8c9c90e0d352︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed\n"}︡{"stdout":"[z3*z7 + z3 + z7, z0 + z7, z1 - z7, z2 + z3 + 1, z4 + z7 + 1, z5 - z7 - 1, z6 + z7 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 -1 z2 -1  0]\n[ 0  1  0  0 -1  0  0  1  1  0 z0 z3 z4 z6]\n[ 0  0  1  0  0 -1  0 -1  0  1 z1  1 z5 z7]\n[ 0  0  0  1  0  0 -1  0 -1 -1  1  0  1  1]\n"}︡{"done":true}
︠6bd9d638-f84b-42ee-9cf0-453e446198c7s︠
Avar2 = Avar(z0=-z7,z1=z7,z2=-1/(z7+1),z3=-z7/(z7+1),z4=-z7-1,z5=z7+1,z6=-z7-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1],[])
︡ed0d6423-e234-4b28-b20e-5401bccc78e3︡{"stdout":"(False, frozenset([0, 8, 2, 10]), -z7 + 1)"}︡{"stdout":"\n"}︡{"done":true}
︠f537d6cb-4036-4cb2-b66a-3947c7c6b39ds︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1],[])
︡2403254d-c070-4735-9a67-ed4c6d7f30b9︡{"stdout":"(False, frozenset([1, 2, 11, 10]), (-1)/(z7 + 1))"}︡{"stdout":"\n"}︡{"done":true}
︠b8ce55ac-f97c-4413-837f-b1b98d09790cs︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1,1/z7,1/(z7+1),1/(z7-1)],[])
︡f3b06030-7d3f-4905-8d62-ba60aad6d8a0︡{"stdout":"(False, frozenset([0, 1, 12, 9]), -z7 - 2)"}︡{"stdout":"\n"}︡{"done":true}
︠9d12ce31-c209-4261-9d56-9fba64b381d8s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1,z7+2,1/z7,1/(z7+1),1/(z7-1),1/(z7+2)],[])
︡cd496232-9c39-47f5-9874-e64c5e30a800︡{"stdout":"(False, frozenset([0, 3, 11, 13]), (2*z7 + 1)/(z7 + 1))"}︡{"stdout":"\n"}︡{"done":true}
︠2bed3415-bd98-4b39-9771-04c5d298d172s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z7,z7+1,z7-1,z7+2,2*z7 + 1,1/z7,1/(z7+1),1/(z7-1),1/(z7+2),1/(2*z7 + 1)],[])
︡156e4e68-7ff7-481f-b801-100d3b22c1ba︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠26b9c157-46e8-485e-be3d-ecf038be491ds︠
# Matrix XVII
P0 = Matrix(GF4, [[a  ,a^2,0  ,a  ],
                  [a^2,a  ,a^2,0  ],
                  [1  ,0  ,a  ,a^2],
                  [0  ,1  ,1  ,1  ]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡56a8a00c-2b32-4e42-b317-62ec31bb328d︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z1*z5 + z3 + z5 + 1, z3*z5 - z3*z7 - z5*z7 - z7, z1*z7 + z3, z0 + z1 + 1, z2 + z3 + 1, z4 + z5 + 1, z6 + z7 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6, z7\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 z0 z2  0 z6]\n[ 0  1  0  0 -1  0  0  1  1  0 z1 z3 z4  0]\n[ 0  0  1  0  0 -1  0 -1  0  1  1  0 z5 z7]\n[ 0  0  0  1  0  0 -1  0 -1 -1  0  1  1  1]\n"}︡{"done":true}
︠bd766a58-2bc3-4128-ac50-066e4b6d215cs︠
Avar2 = Avar(z0=-z1-1,z2=-z3-1,z4=(z3-z1)/(z1+1),z5=-(z3+1)/(z1+1),z6=(z3-z1)/z1,z7=-z3/z1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z3,z1+1,z3+1,z3-z1,1/z1,1/(z1+1)],[])
︡45160a2a-5273-46be-9ea3-ec0c648d86d6︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠f3a9b84d-d0e0-4006-810d-cd8c6bf627fcs︠
# Matrix XVIII
P0 = Matrix(GF4, [[1,a^2,a^2],
                  [a,a  ,0],
                  [a,1  ,a],
                  [1,0  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡dae3d39e-09fc-401c-96d6-fb395a96227f︡{"stdout":"nonbasis computation complete"}︡{"stdout":"\nGröbner basis computed\n"}︡{"stdout":"[z3*z5 + z5 - 1, z0 + z5, z1 - z5, z2 + z3 + 1, z4 + z5 + 1]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5\n"}︡{"stdout":"[ 1  0  0  0  1  1  1  0  0  0 -1 z2 z4]\n[ 0  1  0  0 -1  0  0  1  1  0 z0 z3  0]\n[ 0  0  1  0  0 -1  0 -1  0  1 z1  1 z5]\n[ 0  0  0  1  0  0 -1  0 -1 -1  1  0  1]\n"}︡{"done":true}
︠6bbccb81-ffa6-4c26-9555-b5b36c197ac9s︠
Avar2 = Avar(z0=-z5,z1=z5,z2=-1/z5,z3=-(z5-1)/z5,z4=-z5-1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z5,z5-1,1/z5,1/(z5-1)],[])
︡95921c09-704e-4a0a-bbf9-b58f5d8f4349︡{"stdout":"(False, frozenset([0, 1, 10, 9]), -z5 - 1)"}︡{"stdout":"\n"}︡{"done":true}
︠baa9b995-048a-48a6-8735-d885d59f50fds︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z5,z5+1,z5-1,1/z5,1/(z5+1),1/(z5-1)],[])
︡53faa9d8-ea81-4fd0-ac30-529f20fcfdcb︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠ad569813-ff4f-4f5f-88d1-f5c09c9bff98s︠
version()
︡ee79c1ef-0135-4daa-8581-adea27e1fa0d︡{"stdout":"'SageMath version 8.6, Release Date: 2019-01-15'\n"}︡{"done":true}
︠c846129a-a7d5-417a-9f73-2cab8a7734d5︠











==> anc/Section13.sagews <==
︠e948884b-746d-49ca-8082-ecbc0ed8dbe2i︠
%md
# Section 13

We compute the universal partial field of the Pappus matroid. We cannot use the function complete_template_representation used in Section 12 because the Pappus matroid does not contain a spanning clique.
︡10ab2c41-7b97-4b58-89a8-526b1a538c53︡{"done":true,"md":"# Section 13\n\nWe compute the universal partial field of the Pappus matroid. We cannot use the function complete_template_representation used in Section 12 because the Pappus matroid does not contain a spanning clique."}
︠1a84ed05-b6a4-4790-8ef2-3132ffda95d5s︠
from itertools import product
from functools import reduce
import operator

GF4 = GF(4, 'a')
a=GF4.gens()[0]

def zero_determinant_ideal(M, A, E=None, include_inverses=False, single_var_inverses=False, basis_vars_prefix='Bi', gb_method="macaulay2:gb"):
    """
    Compute the ideal generated by determinants of A that must be zero in order for M=M(A).

    This ideal differs from the Baines and Vámos ideal and the Universal
    Partial Field ideal by not including information about bases being invertible.
    The optional argument ``include_inverses`` will include this information as well.

    INPUT:

    - ``M`` -- a matroid
    - ``A`` -- a matrix over a polynomial ring such that, if every nonzero entry of the
    matrix is replaced by 1, the result is a partial representation of M. This is the case
    if (A4,Avar) == complete_template_representation(P0), M == M(A4), and A == Avar.
    - ``E`` (default: ``None``) -- an ordering of the set of elements of ``M``, defaults
      to ``M.groundset_list()`` if that method exists.
    - ``include_inverses`` (default: ``False``) -- whether to include relations indicating
      that determinants of bases must be units.
    - ``single_var_inverses`` (default: ``False``) -- if true, only one variable gets added
      which symbolizes the inverse of the product of all determinants of bases.
    - ``basis_vars_prefix`` (default: ``'Bi'``) -- The name of these inverse variables
      equals this followed by a number.
    - ``gb_method`` (default: ``"macaulay2:gb"``) -- the Gröbner basis algorithm to be used.
    """
    # Map subsets to column indices.
    col_index_map = {}
    if E is None:
        E = M.groundset_list()
    for i in range(len(E)):
        col_index_map[E[i]] = i
    R = A.base_ring()
    rels = []
    # Compute determinants of A that correspond to nonbases of M.
    for B in M.nonbases():
        determ = A[:,[col_index_map[e] for e in B]].determinant()
        # Make sure nonbases have zero determinant.
        if determ != 0:  # Only nontrivial relations need to be added.
            rels.append(determ)
    print "nonbasis computation complete"
    if include_inverses:
        b_rels = []
        num_bases = 0
        print "basis computation commences"
        for B in M.bases():
            determ = A[:, [col_index_map[e] for e in B]].determinant()
            if determ != 1 and determ != -1:  # already units, so we cut down on variables
                b_rels.append(determ)
                num_bases += 1
        print "basis computation complete"
        if single_var_inverses:
            R2 = ZZ[tuple([basis_vars_prefix]) + R.gens()]
            print R2
            # Product of all nonzero determinants is invertible.
            rels.append(R2(reduce(operator.mul, b_rels, 1))*R2(basis_vars_prefix) - R2(1))
        else:
            R2 = ZZ[tuple(basis_vars_prefix + str(i) for i in range(num_bases)) + R.gens()]
            rels = [R2(x) for x in rels]
            for i in range(num_bases):
                rels.append(R2(b_rels[i]) * R2(basis_vars_prefix + str(i)) - R2(1))
        print "ideal construction complete"
    else:  # no inverses
        R2 = R
    Grob1 = R2.ideal(rels).groebner_basis(gb_method)
    print "Gröbner basis computed"
    return Grob1

def check_partial_field(M, A, E=None, generators=[-1], extra_determinants=[], max_power=None):
    """
    Check if, for all bases X of M, det(A[X]) is a product of the generators of total degree at most max_power (default: rank of matrix), or in the set
    extra_determinants.

    The set extra_determinants typically contains elements of the form `g+p`, where `g` is a product of the generators and `p` a member of the
    zero determinant ideal.

    We assume that the first generator of the partial field is -1.

    Note that, if this function is used in isolation of the previous two functions, there is no guarantee that the submatrices of A corresponding to
    the nonbases of M have zero determinants.
    """
    if generators[0] != -1:
        raise ValueError("The first generator should be -1.")
    col_index_map = {}
    if E is None:
        E = M.groundset_list()
    for i in range(len(E)):
        col_index_map[E[i]] = i
    if max_power is None:
        max_power = A.nrows()
    # Generate list of candidate determinants.
    candidate_determinants = []
    # The exponent on -1 can be taken to be either 0 or 1. The exponents on the other generators each can be taken to be less than `max_power`. (If some generator of the partial field appears as a     # factor of a determinant of A more than `max_power` times, then we can include that determinant in extra_determinants after it causes the function to return `False`.)
    exponents = [[0,1]] + [range(max_power)]*(len(generators)-1)
    for exponents_vector in product(*exponents):
        # We only check candidate determinants where the sum of the exponents on the generators (other than -1) is at most `max_power`. (Again, more determinants can be added to the list of
        # extra determinants if necessary.)
        if sum(exponents_vector) <= max_power + exponents_vector[0]:
            x = 1
            for i in range(len(generators)):
                x *= generators[i]^exponents_vector[i]
            candidate_determinants.append(x)
    candidate_determinants.extend(extra_determinants)
    # Check if determinants corresponding to bases appear in the list of candidate determinants.
    for B in M.bases():
        determ = A[:,[col_index_map[e] for e in B]].determinant()
        if determ not in candidate_determinants:
            return (False, B, determ)
    return True
︡17886e05-0d4a-4c6e-8261-504a40997369︡{"done":true}
︠ec9767ee-a5ee-4455-afd6-dc2f5b934e11s︠
A = Matrix(GF4, [[1,0,0,1,0,a,a^2,a^2,a^2],
                 [0,1,0,0,1,a,1  ,a^2,a  ],
                 [0,0,1,1,1,1,0  ,1  ,1  ]])
M = Matroid(A)
︡bb08c59e-357f-4ec5-81f9-841232d8c45b︡{"done":true}
︠2a55869d-0085-4f6f-8ac6-832d986ef991i︠
%md
We scale so that one column consists entirely of $1$s and so that the first nonzero entry of every column is $1$. The other entries are assigned variables z0,...,z6.
︡9576d9f3-6688-4d0f-872a-9454c9bdeacd︡{"done":true,"md":"We scale so that one column consists entirely of $1$s and so that the first nonzero entry of every column is $1$. The other entries are assigned variables z0,...,z6."}
︠2f25a9dc-394a-4059-b2f7-f83b762e5a30s︠
vars = ['z' + str(i) for i in range(7)]
for v in vars:
    v=var(v)
outring = PolynomialRing(ZZ, vars, order='degrevlex')
Avar = Matrix(outring, [[1,0,0,1 , 0,1,1 ,1 ,1 ],
                        [0,1,0,0 , 1,1,z2,z3,z5],
                        [0,0,1,z0,z1,1,0 ,z4,z6]])
︡e9d256b4-c960-4981-bd8c-c9698bedd9aa︡{"done":true}
︠baacb970-17a8-4f04-bd68-5bcd41db5d32s︠
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡3a44587e-6240-4c80-9b13-ea57b3a6debf︡{"stdout":"nonbasis computation complete\nGröbner basis computed\n"}︡{"stdout":"[z0*z2 - z2*z6 - z0, z1*z2 - z1 + 1, z1*z6 + z0 - z6, z3 - 1, z4 - z6, z5 - z6]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4, z5, z6\n"}︡{"stdout":"[ 1  0  0  1  0  1  1  1  1]\n[ 0  1  0  0  1  1 z2 z3 z5]\n[ 0  0  1 z0 z1  1  0 z4 z6]\n"}︡{"done":true}
︠aac18684-804e-4990-92a2-fca5154efeabs︠
Avar2 = Avar(z0=-z6*(z1-1),z2=(z1-1)/z1,z3=1,z4=z6,z5=z6)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z6,z1-1],[])
︡7692a3b4-c886-4c17-a5ae-e4434113ca06︡{"stdout":"(False, frozenset([3, 4, 5]), z1*z6 - z1 - z6 + 1)\n"}︡{"done":true}
︠20bfa708-056d-4af4-bf32-499678b112d1s︠
# z1*z6 - z1 - z6 + 1 = (z6 - 1)*(z1 - 1)
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z6,z1-1,z6-1],[])
︡3b942266-cf73-45f9-91b5-1300c2899b2c︡{"stdout":"(False, frozenset([1, 3, 5]), -z1*z6 + z6 - 1)\n"}︡{"done":true}
︠ab92562f-ca38-48cd-9ecb-9bf183fe4677s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z6,z1-1,z6-1,z1*z6-z6+1,1/z1],[])
︡462209ec-39ba-41b9-b2ed-465713e30350︡{"stdout":"(False, frozenset([0, 3, 6]), (z1^2*z6 - 2*z1*z6 + z6)/z1)\n"}︡{"done":true}
︠f2fc86cf-11af-4b9c-aa01-0f4a5bccace0s︠
# z1^2*z6 - 2*z1*z6 + z6 = z6*(z1-1)^2
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z6,z1-1,z6-1,z1*z6-z6+1,1/z1],[(z1^2*z6 - 2*z1*z6 + z6)/z1])
︡c4376994-8247-45ff-aa30-59c417d09c63︡{"stdout":"(False, frozenset([0, 4, 7]), -z1 + z6)\n"}︡{"done":true}
︠c3b87f46-82f4-4527-8ba1-89af0b7f73c4s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z6,z1-1,z6-1,z6-z1,z1*z6-z6+1,1/z1],[(z1^2*z6 - 2*z1*z6 + z6)/z1])
︡a001f3a1-b5ff-4491-a704-59b33708ac0a︡{"stdout":"(False, frozenset([8, 2, 6]), (z1*z6 - z1 + 1)/z1)\n"}︡{"done":true}
︠7f362220-b78a-422f-a268-f9e15057d706s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1,z1,z6,z1-1,z6-1,z6-z1,z1*z6-z6+1,z1*z6 - z1 + 1,1/z1],[(z1^2*z6 - 2*z1*z6 + z6)/z1])
︡f49f3c42-781e-4dab-a347-6df8c073932f︡{"stdout":"True"}︡{"stdout":"\n"}︡{"done":true}
︠af63afae-59d4-48c4-94e5-9c221db01804s︠
version()
︡b602a1c0-5f29-4476-8159-a3cf02fb736f︡{"stdout":"'SageMath version 8.6, Release Date: 2019-01-15'\n"}︡{"done":true}
︠39256811-a6f3-42e9-af7d-7ea7673fb5ba︠











==> anc/Section14.sagews <==
︠e2fbc9f0-2923-4f09-b3a8-ad598307bf56i︠
%md
# Section 14

The following code is used to compute universal partial fields.
︡42bef7d7-517d-431e-985e-f27447a3e6c8︡{"done":true,"md":"# Section 14\n\nThe following code is used to compute universal partial fields."}
︠b5db3672-7621-445d-aaf2-f36788e3f3b2s︠
from itertools import product
from functools import reduce
import operator

GF4 = GF(4, 'a')
a=GF4.gens()[0]

def complete_template_representation(P0, vars_prefix='z'):
    """
    Return a pair of matrices, one over GF(4) and one over a
    polynomial ring over ``ZZ`` such that the first is a matrix
    conforming to the appropriate template, and there are maps
    from the second to every actual representation.

    We assume that the input matrix is over GF(4). Adapting
    this code for a general finite field would essentially
    consist of removing the code that maps 1s to -1s.
    """
    (r, c0) = P0.dimensions()
    # Create a rescaled copy of P0 with the last nonzero in
    # each column equal to 1.
    P0scaled = copy(P0)
    lastnonzero = [-1]*c0
    for ccount in range(c0):
        rcount = P0.nrows() - 1
        while P0[rcount, ccount] == 0:
            rcount -= 1
        lastnonzero[ccount] = rcount
        P0scaled.rescale_col(ccount, P0[rcount,ccount]^(-1))
    # Determine the entries and their locations in the matrix
    # over the polynomial ring.
    unknowns = {}
    num_unknowns = 0
    # We have 0 -> 0, last 1 in column -> 1, and (in characteristic
    # 2) every other 1 -> -1.
    for j in range(c0):
        for i in range(r):
            if (i < lastnonzero[j]) and (P0scaled[i,j] != 0) and (P0scaled[i,j] != 1):
                unknowns[(i,j)] = num_unknowns
                num_unknowns += 1
    vars = [vars_prefix + str(i) for i in range(num_unknowns)]
    outring = PolynomialRing(ZZ, vars, order='degrevlex')
    # Size of output:
    c=(r+1)*r/2+c0
    A4 = Matrix(GF4, r, c)
    Avar = Matrix(outring, r, c)
    # For entries in P0, the map between the known entries (other
    # than the last nonzero entry in each column) is as follows.
    FourToZZ = {GF4(0): 0, GF4(1): -1}
    # Create the output matrices.
    j = 0  # column index
    # Start with the identity.
    for i in range(r):
        A4[i,i]=1
        Avar[i,i]=1
    #Next, non-identity graphic columns
    j = r
    for S in Subsets(range(r),2):
        A4[S[0],j] = 1
        A4[S[1],j]=-1
        Avar[S[0],j]=1
        Avar[S[1],j]=-1
        j += 1
    # Finally, we copy over P0
    for k in range(c0):
        for i in range(r):
            A4[i,j] = P0scaled[i,k]
            if (i,k) in unknowns:
                Avar[i,j] = vars[unknowns[(i,k)]]
            elif i == lastnonzero[k]:
                Avar[i,j] = 1
            else:
                Avar[i,j] = FourToZZ[P0scaled[i,k]]
        j += 1
    return A4, Avar

def zero_determinant_ideal(M, A, E=None, include_inverses=False, single_var_inverses=False, basis_vars_prefix='Bi', gb_method="macaulay2:gb"):
    """
    Compute the ideal generated by determinants of A that must be zero in order for M=M(A).
    
    This ideal differs from the Baines and Vámos ideal and the Universal
    Partial Field ideal by not including information about bases being invertible.
    The optional argument ``include_inverses`` will include this information as well.
    
    INPUT:
    
    - ``M`` -- a matroid
    - ``A`` -- a matrix over a polynomial ring such that, if every nonzero entry of the
    matrix is replaced by 1, the result is a partial representation of M. This is the case
    if (A4,Avar) == complete_template_representation(P0), M == M(A4), and A == Avar.
    - ``E`` (default: ``None``) -- an ordering of the set of elements of ``M``, defaults
      to ``M.groundset_list()`` if that method exists.
    - ``include_inverses`` (default: ``False``) -- whether to include relations indicating
      that determinants of bases must be units.
    - ``single_var_inverses`` (default: ``False``) -- if true, only one variable gets added
      which symbolizes the inverse of the product of all determinants of bases.
    - ``basis_vars_prefix`` (default: ``'Bi'``) -- The name of these inverse variables
      equals this followed by a number.
    - ``gb_method`` (default: ``"macaulay2:gb"``) -- the Gröbner basis algorithm to be used.
    """
    # Map subsets to column indices.
    col_index_map = {}
    if E is None:
        E = M.groundset_list()
    for i in range(len(E)):
        col_index_map[E[i]] = i
    R = A.base_ring()
    rels = []
    # Compute determinants of A that correspond to nonbases of M.
    for B in M.nonbases():
        determ = A[:,[col_index_map[e] for e in B]].determinant()
        # Make sure nonbases have zero determinant.
        if determ != 0:  # Only nontrivial relations need to be added.
            rels.append(determ)
    print "nonbasis computation complete"
    if include_inverses:
        b_rels = []
        num_bases = 0
        print "basis computation commences"
        for B in M.bases():
            determ = A[:, [col_index_map[e] for e in B]].determinant()
            if determ != 1 and determ != -1:  # already units, so we cut down on variables
                b_rels.append(determ)
                num_bases += 1
        print "basis computation complete"
        if single_var_inverses:
            R2 = ZZ[tuple([basis_vars_prefix]) + R.gens()]
            print R2
            # Product of all nonzero determinants is invertible.
            rels.append(R2(reduce(operator.mul, b_rels, 1))*R2(basis_vars_prefix) - R2(1))
        else:
            R2 = ZZ[tuple(basis_vars_prefix + str(i) for i in range(num_bases)) + R.gens()]
            rels = [R2(x) for x in rels]
            for i in range(num_bases):
                rels.append(R2(b_rels[i]) * R2(basis_vars_prefix + str(i)) - R2(1))
        print "ideal construction complete"
    else:  # no inverses
        R2 = R
    Grob1 = R2.ideal(rels).groebner_basis(gb_method)
    print "Gröbner basis computed"
    return Grob1

def check_partial_field(M, A, E=None, generators=[-1], extra_determinants=[], max_power=None):
    """
    Check if, for all bases X of M, det(A[X]) is a product of the generators of total degree at most max_power (default: rank of matrix), or in the set
    extra_determinants.
    
    The set extra_determinants typically contains elements of the form `g+p`, where `g` is a product of the generators and `p` a member of the
    zero determinant ideal.
    
    We assume that the first generator of the partial field is -1.
    
    Note that, if this function is used in isolation of the previous two functions, there is no guarantee that the submatrices of A corresponding to
    the nonbases of M have zero determinants.
    """
    if generators[0] != -1:
        raise ValueError("The first generator should be -1.")
    col_index_map = {}
    if E is None:
        E = M.groundset_list()
    for i in range(len(E)):
        col_index_map[E[i]] = i
    if max_power is None:
        max_power = A.nrows()
    # Generate list of candidate determinants.
    candidate_determinants = []
    # The exponent on -1 can be taken to be either 0 or 1. The exponents on the other generators each can be taken to be less than `max_power`. (If some generator of the partial field appears as a     # factor of a determinant of A more than `max_power` times, then we can include that determinant in extra_determinants after it causes the function to return `False`.)
    exponents = [[0,1]] + [range(max_power)]*(len(generators)-1)
    for exponents_vector in product(*exponents):
        # We only check candidate determinants where the sum of the exponents on the generators (other than -1) is at most `max_power`. (Again, more determinants can be added to the list of
        # extra determinants if necessary.)
        if sum(exponents_vector) <= max_power + exponents_vector[0]:
            x = 1
            for i in range(len(generators)):
                x *= generators[i]^exponents_vector[i]
            candidate_determinants.append(x)
    candidate_determinants.extend(extra_determinants)
    # Check if determinants corresponding to bases appear in the list of candidate determinants.
    for B in M.bases():
        determ = A[:,[col_index_map[e] for e in B]].determinant()
        if determ not in candidate_determinants:
            return (False, B, determ)
    return True
︡1a6cf31a-a9c2-47e5-a409-af6473ed79c2︡{"done":true}
︠3fa8dcb6-e7dd-48c3-8faf-a8d3c488e215s︠
# B11\8\9
# Matrix [a,d,e] of Matrix III'
P0 = Matrix(GF4, [[a,1,0],
                  [a,a,a],
                  [1,1,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡428992bf-c9e9-4186-a43a-6cd766f360d5︡{"stdout":"nonbasis computation complete\n"}︡{"stdout":"Gröbner basis computed"}︡{"stdout":"\n"}︡{"stdout":"[z0 + z3, z1 - z3, z2 - z3]\n"}︡{"stdout":"Defining z0, z1, z2, z3\n"}︡{"stdout":"[ 1  0  0  1  1  0 z0 -1  0]\n[ 0  1  0 -1  0  1 z1 z2 z3]\n[ 0  0  1  0 -1 -1  1  1  1]\n"}︡{"done":true}
︠3349bc9f-c09c-45dd-a8ba-f98e792407c5s︠
Avar2 = Avar(z0=-z3,z1=z3,z2=z3)
check_partial_field(M, Avar2, M.groundset_list(), [-1, z3],[])
︡3a958909-b4d6-4f5e-9f5c-64e43b60adb1︡{"stdout":"(False, frozenset([0, 5, 6]), z3 + 1)\n"}︡{"done":true}
︠fccde57a-58dc-4c77-9700-b0ab639fcb9bs︠
check_partial_field(M, Avar2, M.groundset_list(), [-1, z3, z3+1],[])
︡41c98791-b899-4e1b-9d10-3863c44c3cb2︡{"stdout":"(False, frozenset([1, 4, 6]), z3 - 1)\n"}︡{"done":true}
︠d83dff65-0b24-4dba-a318-156ad18f619cs︠
check_partial_field(M, Avar2, M.groundset_list(), [-1, z3, z3+1, z3-1],[])
︡5b9c0cb4-4001-4587-8a49-e844ae19e203︡{"stdout":"True\n"}︡{"done":true}
︠62c223eb-6ba9-4b60-995a-b0be72d22330s︠
# B11\7\9
# Matrix [b,d,e] of Matrix III'
P0 = Matrix(GF4, [[a,1,0],
                  [1,a,a],
                  [0,1,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡8143d96f-49ea-4b7d-8789-65e3ca5f69b2︡{"stdout":"nonbasis computation complete\nGröbner basis computed\n"}︡{"stdout":"[z0*z2 + z0 + 1, z1 - z2]\n"}︡{"stdout":"Defining z0, z1, z2\n"}︡{"stdout":"[ 1  0  0  1  1  0 z0 -1  0]\n[ 0  1  0 -1  0  1  1 z1 z2]\n[ 0  0  1  0 -1 -1  0  1  1]\n"}︡{"done":true}
︠b656aebd-570e-43f9-8421-ef9b32eb734fs︠
Avar2 = Avar(z0=-1/(z2+1),z1=z2)
check_partial_field(M, Avar2, M.groundset_list(), [-1, z2,z2+1,1/(z2+1)],[])
︡71d3913d-b5f0-4b9e-86b9-a2d55ded7d01︡{"stdout":"(False, frozenset([2, 3, 7]), z2 - 1)\n"}︡{"done":true}
︠22700aaa-7320-49ea-8188-d699d21d4babs︠
check_partial_field(M, Avar2, M.groundset_list(), [-1, z2,z2+1,z2-1,1/(z2+1)],[])
︡b5cdc2b9-7fb0-415d-b06e-fde729c16df0︡{"stdout":"(False, frozenset([8, 4, 6]), (2*z2 + 1)/(z2 + 1))\n"}︡{"done":true}
︠7596a527-22d1-4563-9cca-589f4e625a24s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1, z2,z2+1,z2-1,2*z2+1,1/(z2+1)],[])
︡1f3f055b-7b83-44d2-b525-118de5fa753c︡{"stdout":"True\n"}︡{"done":true}
︠0be43390-2a80-4ef2-8ebf-a3f5c4f583f4s︠
# B11\8\11
# Matrix [a,c,d] of Matrix III'
P0 = Matrix(GF4, [[a,a^2,1],
                  [a,a^2,a],
                  [1,1  ,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡14e748aa-3788-4834-8d54-58470053fadd︡{"stdout":"nonbasis computation complete\nGröbner basis computed\n"}︡{"stdout":"[z3*z4 - 1, z0 + z4, z1 - z4, z2 + z3]\n"}︡{"stdout":"Defining z0, z1, z2, z3, z4\n"}︡{"stdout":"[ 1  0  0  1  1  0 z0 z2 -1]\n[ 0  1  0 -1  0  1 z1 z3 z4]\n[ 0  0  1  0 -1 -1  1  1  1]\n"}︡{"done":true}
︠9d037935-c57d-45aa-a9f4-8b894b99ed36s︠
Avar2 = Avar(z0=-z4,z1=z4,z2=-1/z4,z3=1/z4)
check_partial_field(M, Avar2, M.groundset_list(), [-1, z4,1/z4],[])
︡5484b859-c525-443b-aecb-bd435e4bbcd1︡{"stdout":"(False, frozenset([0, 5, 6]), z4 + 1)\n"}︡{"done":true}
︠3b5bb3ed-3337-485c-8faf-f03162b1d28as︠
check_partial_field(M, Avar2, M.groundset_list(), [-1, z4,z4+1,1/z4],[])
︡0e4c31b1-69ab-4830-9c88-d8103c6ae635︡{"stdout":"(False, frozenset([1, 4, 6]), z4 - 1)\n"}︡{"done":true}
︠34e9737e-1304-4beb-bbeb-ea13f655ecc2s︠
check_partial_field(M, Avar2, M.groundset_list(), [-1, z4,z4+1,z4-1,1/z4],[])
︡69031f10-a65b-4f5e-807d-c2a34e69aa8c︡{"stdout":"(False, frozenset([8, 6, 7]), (z4^3 - z4^2 - z4 + 1)/z4)\n"}︡{"done":true}
︠14ff46d1-8f71-44b6-9101-88bba5d6c564s︠
# z4^3 - z4^2 - z4 + 1 = (z4 -1)^3 * (z4 + 1)
check_partial_field(M, Avar2, M.groundset_list(), [-1, z4,z4+1,z4-1,1/z4],[(z4^3 - z4^2 - z4 + 1)/z4])
︡1965fe0a-af37-4656-b0f0-2b169949547b︡{"stdout":"True\n"}︡{"done":true}
︠e74c5d55-ba78-4ca3-8efe-70118f4aa2a7i︠
%md
The following computation shows that $Y_9$ is not contained in $\mathcal{SL}_4$.
︡a8ab28bb-e520-47b9-b1cd-5e47b9d2c7d9︡{"done":true,"md":"The following computation shows that $Y_9$ is not contained in $\\mathcal{SL}_4$."}
︠f0f0d708-816a-427d-8537-e0a54bb80f55s︠
# B11\9\11
# Matrix [a,b,d] of Matrix III'
P0 = Matrix(GF4, [[a,a,1],
                  [a,1,a],
                  [1,0,1]])
(A4,Avar)=complete_template_representation(P0)
M = Matroid(A4)
E = M.groundset_list()
I = zero_determinant_ideal(M, Avar)
I
Avar.base_ring().inject_variables()
Avar.change_ring(Avar.base_ring().fraction_field())
︡3e1cd844-dcb2-4402-b5d6-0f69e1f35b49︡{"stdout":"nonbasis computation complete\nGröbner basis computed\n"}︡{"stdout":"[z3^2 - z3 - 1, z0 + z3, z1 - z3, z2 - z3 + 2]\n"}︡{"stdout":"Defining z0, z1, z2, z3\n"}︡{"stdout":"[ 1  0  0  1  1  0 z0 z2 -1]\n[ 0  1  0 -1  0  1 z1  1 z3]\n[ 0  0  1  0 -1 -1  1  0  1]\n"}︡{"done":true}
︠da1055c0-8bef-4440-a690-a05920f80962s︠
version()
︡46a8dcbd-f4b5-494b-b524-6b0bcf4a69c5︡{"stdout":"'SageMath version 8.6, Release Date: 2019-01-15'\n"}︡{"done":true}
︠da2268ec-9845-4da8-9cd5-3f6531bb5693︠











==> anc/Section5.sagews <==
︠6cc1ea43-e7ea-4d19-a247-75f2d5940b70i︠
%md

# Section 5

Proof of Theorem 5.3.

We will need the following code to compute the characterisic set of a matroid.
︡d4881327-99ef-4721-9723-5ef127fc05ab︡{"done":true,"md":"\n# Section 5\n\nProof of Theorem 5.3.\n\nWe will need the following code to compute the characterisic set of a matroid."}
︠60f9e969-7066-4a20-8539-1ab7ff9c5b57s︠
def CharacteristicSet(M, InputBasis = []):
    if len(InputBasis)==0:
        InputBasis=list(M.basis())
    Basis=set(InputBasis)
    CoBasis=M.groundset().difference(Basis)
    CB=list(CoBasis)
    B=list(Basis)
    r=M.rank()
    cr=M.corank()
    FundCircs=[]
    numedges=0
    for i in range(cr):
        Circ=M.fundamental_circuit(Basis,CB[i])
        FundCircs.append(Circ)
        numedges=numedges+len(Circ)-1
        # This is determining the number of edges in the fundamental
        # graph of M. Each vertex v representing an element
        # e in the cobasis is incident with each vertex representing
        # an element in the basis and also in thefundamental
        # circuit of e. Thus, the number of edges incident with v
        # is the size of the fundamental ciruitminus 1.
    numvars=numedges-(r+cr-len(M.components()))
    # M.components() returns an iterable containing the components
    # of the matroid. A component is an inclusionwise maximal
    # connected subset of the matroid. A subset is connected if the
    # matroid resulting from deleting the complementof that subset is
    # connected. Oxley (Theorem 6.4.7) shows that
    # r+cr-len(M.components()) is the number of nonzero entries in
    # the cobasis that can be scaled to be 1. The other nonzero
    # entries require variables.
    Vars=[]
    for i in range(numvars):
        Vars.append('x'+str(i))
    # Vars is [x0,x1,x2,...]
    R=PolynomialRing(ZZ,Vars,order='degrevlex')
    D=matrix.zero(R,r,cr)
    # D will be the matrix such that [I|D] is a partial representation
    # of M.
    for i in range(r):
        for j in range(cr):
            if B[i] in FundCircs[j]:
                D[i,j]=1
    G=BipartiteGraph(D)
    # G is the fundamental graph of M associated with Basis.
    T=[]
    for C in G.connected_components_subgraphs():
        T.extend(C.random_spanning_tree())
        # The random_spanning_tree function only works for connected
        # graphs, so it needs to be run for each component.
    # Next, we assign variables (from Vars) to nonzero entries in
    # the matrix (other than the ones corresponding to edges in the
    # spanning trees.)
    varcount=0
    for i in range(r):
        for j in range(cr):
            if D[i,j]==1:
                if not ((j,i+cr) in T or (i+cr,j) in T):
                    D[i,j]=Vars[varcount]
                    varcount=varcount+1
    Zero=[]
    NonZero=list(R.gens())
    # Next, find all square submatrices.
    for numrows in range(2,min(r,cr)+1):
        for RowSet in Subsets(range(r),numrows):
            for ColSet in Subsets(range(cr),numrows):
                Candidate=Basis
                # For each submatrix, we will append the basis columns
                # with nonzero entries in the other rows.
                for x in RowSet:
                    Candidate=Candidate.difference({B[x]})
                    # We don't need the other basis columns.
                for y in ColSet:
                    Candidate=Candidate.union({CB[y]})
                    # We need to append the cobasis columns of
                    # the submatrix.
                Det=D[list(RowSet),list(ColSet)].determinant()
                if M.rank(Candidate)==r: # Candidate is a basis of M.
                    if Det!=1 and Det!=-1:
                    # If a subdeterminant is 1 or -1, that's what
                    # it will be regardless of what field the matix
                    # is viewed over. There's no need to consider
                    # them.
                        if not Det in NonZero:
                            if not -Det in NonZero:
                                NonZero.append(Det)
                else: # Candidate is not a basis of M.
                    if not Det in Zero:
                        if not -Det in Zero:
                            Zero.append(Det)
    for i in range(len(NonZero)):
        Vars.append('y'+str(i))
    S=PolynomialRing(ZZ,Vars,order='degrevlex')
    Dummies=[]
    for i in range(len(Vars)):
        if i>=numvars:
            Dummies.append(S.gen(i)) # Dummies consists of [y0,y1,...].
    NewPolys=Zero
    for i in range(len(NonZero)):
        NewPolys.append(NonZero[i]*Dummies[i]-1)
        # y0, y1, etc. are inverses of the nonzero polynomials.
    Grob1=S.ideal(NewPolys).groebner_basis('macaulay2:gb')
    if 1 in Grob1:
        Characteristic=[]  # One direction of Oxley 6.8.10.
    else: # The rest is based on Theorem 3.5 of Baines and Vamos.
        k=0
        for g in Grob1:
            if g.degree()==0:
                k=g.constant_coefficient()
        if k>0:
            Characteristic=k.prime_divisors()
        else:
            LCs=[]
            for g in Grob1:
                LCs.append(g.lc())
            gamma=lcm(LCs)
            if gamma==1:
                Characteristic=[0]
            else:
                NewGenerators=[]
                for g in Grob1:
                    NewGenerators.append(g)
                NewGenerators.append(gamma)
                Grob2=S.ideal(NewGenerators).groebner_basis('macaulay2:gb')
                k=0
                for g in Grob2:
                    if g.degree()==0:
                        k=g.constant_coefficient()
                if k==1:
                    Characteristic=[0]
                    for p in gamma.prime_divisors():
                        Characteristic.append(-p)
                elif k==gamma:
                    Characteristic=[0]
                else:
                    Characteristic=[0]
                    for p in gamma.prime_divisors():
                        if not p.divides(k):
                            Characteristic.append(-p)
    return Characteristic
︡661c6c72-e146-4fc2-99dd-b6094ab7fea5︡{"done":true}
︠33b136be-dbfe-4464-a343-1bb2672be26asi︠
%md We compute the characeristic sets of the matroids $V_1$, $V_2$, and $V_3$ below.
︡6367e79a-b2e5-4b1a-aec7-219b61df357a︡{"md":"We compute the characeristic sets of the matroids $V_1$, $V_2$, and $V_3$ below."}︡{"done":true}
︠3721d8be-d682-4a91-9043-b9d37c9ef53as︠
GF4 = GF(4, 'a')
a = GF4.gens()[0]

A = Matrix(GF4, [[1,0,1  ,1  ,1,1],
                 [1,1,a+1,a+1,a,0],
                 [0,1,1  ,a  ,1,a]])
V1=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[1  ,1  ,1,0],
                 [a+1,a  ,a,1],
                 [a  ,a+1,a,1],
                 [a+1,a+1,a,a]])
V2=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[1,0,1  ,1  ,1],
                 [a,1,a+1,a+1,1],
                 [a,1,a  ,1  ,a+1],
                 [0,1,1  ,0  ,0]])
V3=Matroid(field=GF4, reduced_matrix=A)

CharacteristicSet(V1)
CharacteristicSet(V2)
CharacteristicSet(V3)
︡07327b09-0ae8-4855-92e2-cc983b9498a9︡{"stdout":"[2]"}︡{"stdout":"\n"}︡{"stdout":"[2]"}︡{"stdout":"\n"}︡{"stdout":"[2]"}︡{"stdout":"\n"}︡{"done":true}
︠d831cbdc-d154-427e-85e6-f4969192053asi︠
%md We compute the characeristic sets of the matroids $P_1$, $P_2$, and $P_3$ below.
︡2c1e32df-047b-43fd-9891-0de5c747c286︡{"md":"We compute the characeristic sets of the matroids $P_1$, $P_2$, and $P_3$ below."}︡{"done":true}
︠b0019e9c-8b62-48e3-88c9-2df3e7716c56s︠
GF4 = GF(4, 'a')
a = GF4.gens()[0]

A = Matrix(GF4, [[0,1,1,1,1,1  ,0,0,0],
                 [0,1,a,0,0,0  ,1,1,1],
                 [1,0,0,1,a,a+1,1,a,a+1]])
P1=Matroid(field=GF4, matrix=A)

A = Matrix(GF4, [[1  ,0,1  ,1],
                 [a  ,1,1  ,1],
                 [1  ,1,0  ,1],
                 [a+1,1,a+1,0]])
P2=Matroid(field=GF4, reduced_matrix=A)

A = Matrix(GF4, [[0,1,1,1  ,1,1,1  ,0,0],
                 [0,1,a,a+1,0,0,0  ,1,1],
                 [1,0,0,0  ,1,a,a+1,1,a]])
P3=Matroid(field=GF4, matrix=A)

CharacteristicSet(P1)
CharacteristicSet(P2)
CharacteristicSet(P3)
︡2e919a1b-91c0-468a-840c-d182d98b5e0a︡{"stdout":"[0, -3]"}︡{"stdout":"\n"}︡{"stdout":"[0, -3]"}︡{"stdout":"\n"}︡{"stdout":"[0, -3]"}︡{"stdout":"\n"}︡{"done":true}
︠fd43f076-2c2e-4a29-943c-55aa7eac690di︠
%md

Since $V_1$, $P_1$, and $P_3$ each have rank $3$, we see that the characteristic set of $M/e$ is $\mathcal{P}\cup\{0\}$ for every matroid $M\in\{V_1,P_1,P_3\}$ and every element $e\in E(M)$, since every rank-$2$ matroid is representable over all sufficiently large fields.

We now show that the characteristic set of $V_1\backslash e$ is $\mathcal{P}\cup\{0\}$ for each $e\in E(V_1)$.
︡1396748b-3c98-4c3c-ad31-f6c09a2f864a︡{"done":true,"md":"\nSince $V_1$, $P_1$, and $P_3$ each have rank $3$, we see that the characteristic set of $M/e$ is $\\mathcal{P}\\cup\\{0\\}$ for every matroid $M\\in\\{V_1,P_1,P_3\\}$ and every element $e\\in E(M)$, since every rank-$2$ matroid is representable over all sufficiently large fields.\n\nWe now show that the characteristic set of $V_1\\backslash e$ is $\\mathcal{P}\\cup\\{0\\}$ for each $e\\in E(V_1)$."}
︠3f3d0754-85a1-4e04-babe-16bdd77859e9s︠
for e in V1.groundset():
    if CharacteristicSet(V1\e)!= [0]:
        print e
print 'done'
︡64a47cee-d2cb-4c14-91e4-a76260cccd76︡{"stdout":"done\n"}︡{"done":true}
︠c23e6aeb-e4ca-40f9-9349-82b038f56f18si︠
%md The following code shows that $V_2$ is self-dual.
︡0fa8e314-e625-4904-b185-90a8a48d2cb2︡{"md":"The following code shows that $V_2$ is self-dual."}︡{"done":true}
︠3a21fd4a-4dc5-4aea-a988-f324bf5879e2s︠
V2.is_isomorphic(V2.dual())
︡febbc978-552a-4c3a-9978-82935b1e4746︡{"stdout":"True\n"}︡{"done":true}
︠99e5ed7c-819c-44f5-9730-42173b785aa8si︠
%md We now show that the characteristic set of $V_2\backslash e$ is $\mathcal{P}\cup\{0\}$ for each $e\in E(V_2)$. Since $V_2$ is self-dual, the same is true of $V_2/e$ for each $e\in E(V_2)$.
︡0c0cd601-cf78-4c32-b291-894fb6b647b1︡{"md":"We now show that the characteristic set of $V_2\\backslash e$ is $\\mathcal{P}\\cup\\{0\\}$ for each $e\\in E(V_2)$. Since $V_2$ is self-dual, the same is true of $V_2/e$ for each $e\\in E(V_2)$."}︡{"done":true}
︠32b350db-971f-41b1-a79d-e706201056b1s︠
for e in V2.groundset():
    if CharacteristicSet(V2\e)!= [0]:
        print e
print 'done'
︡1f369646-2d0e-4b63-8b58-86363bddf835︡{"stdout":"done\n"}︡{"done":true}
︠a434ff6f-5c5d-44d3-b08d-ef55a65d0d3asi︠
%md Next we show that the characteristic set of $V_3\backslash e$ and $V_3/e$ is $\mathcal{P}\cup\{0\}$ for each $e\in E(V_3)$.
︡8912f86a-877b-4753-9292-feac5fb3883a︡{"md":"Next we show that the characteristic set of $V_3\\backslash e$ and $V_3/e$ is $\\mathcal{P}\\cup\\{0\\}$ for each $e\\in E(V_3)$."}︡{"done":true}
︠c2afecf9-b619-4f7d-9f20-80436e3df5ebs︠
for e in V3.groundset():
    if CharacteristicSet(V3\e)!= [0]:
        print e
print 'done'
︡382bca81-89be-4192-bfa6-7220de89f531︡{"stdout":"done\n"}︡{"done":true}
︠cfd372c1-c4b0-4a77-9416-2864270c9d25s︠
for e in V3.groundset():
    if CharacteristicSet(V3/e)!= [0]:
        print e
print 'done'
︡2a831e85-22d3-4b93-a7f3-1393426d3d40︡{"stdout":"done\n"}︡{"done":true}
︠63f5dd9b-72eb-46da-9519-c23791ff25absi︠
%md Next we show that the characteristic set of $P_1\backslash e$ is $\mathcal{P}\cup\{0\}$ for each $e\in E(P_1)$.
︡d5c4a7c9-97a4-4da7-86ee-d0c8ae96961d︡{"md":"Next we show that the characteristic set of $P_1\\backslash e$ is $\\mathcal{P}\\cup\\{0\\}$ for each $e\\in E(P_1)$."}︡{"done":true}
︠e3d33233-6dc7-49c6-8291-0104b51445e2s︠
for e in P1.groundset():
    if CharacteristicSet(P1\e)!= [0]:
        print e
print 'done'
︡d9d58da5-c7d4-4f54-bb5d-289c10e400f6︡{"stdout":"done\n"}︡{"done":true}
︠32901f63-5fc2-4ba2-9d4e-f40abb70a204si︠
%md The following code shows that $P_2$ is self-dual.
︡66b9db82-a33f-4edf-abda-a59d4e6ecfca︡{"md":"The following code shows that $P_2$ is self-dual."}︡{"done":true}
︠6f382899-253e-4cce-9cb0-ca08caa0470as︠
P2.is_isomorphic(P2.dual())
︡2b63bc52-cb13-42ac-bcbc-91279daa5858︡{"stdout":"True\n"}︡{"done":true}
︠35aff5c4-c85d-42b3-a615-170585af2236si︠
%md We now show that the characteristic set of $P_2\backslash e$ is $\mathcal{P}\cup\{0\}$ for each $e\in E(P_2)$. Since $P_2$ is self-dual, the same is true of $P_2/e$ for each $e\in E(P_2)$.
︡78402416-239d-4aaa-9760-055c817fcaef︡{"md":"We now show that the characteristic set of $P_2\\backslash e$ is $\\mathcal{P}\\cup\\{0\\}$ for each $e\\in E(P_2)$. Since $P_2$ is self-dual, the same is true of $P_2/e$ for each $e\\in E(P_2)$."}︡{"done":true}
︠3f081d17-532b-4d27-b52a-3ca1e337449es︠
for e in P2.groundset():
    if CharacteristicSet(P2\e)!= [0]:
        print e
print 'done'
︡37456af9-2e0b-463a-acd9-53f98d1e3669︡{"stdout":"done\n"}︡{"done":true}
︠0e145fdc-b222-4fec-b902-9b2eae09ecdesi︠
%md Now we show that the characteristic set of $P_3\backslash e$ is $\mathcal{P}\cup\{0\}$ for each $e\in E(P_3)$.
︡1c053714-c693-4452-b642-b241f94dd684︡{"md":"Now we show that the characteristic set of $P_3\\backslash e$ is $\\mathcal{P}\\cup\\{0\\}$ for each $e\\in E(P_3)$."}︡{"done":true}
︠c22c5920-366d-4567-9ba3-7a37b9dea2bbs︠
for e in P3.groundset():
    if CharacteristicSet(P3\e)!= [0]:
        print e
print 'done'
︡81ee7888-a0a3-43a7-b4b8-d13c5c43fc9f︡{"stdout":"done\n"}︡{"done":true}
︠ce121743-dacc-4875-b0e6-f472376f1fd7s︠
version()
︡ed0d7ae3-c7b5-4bd9-a8c6-2bc9d68cfe48︡{"stdout":"'SageMath version 8.6, Release Date: 2019-01-15'\n"}︡{"done":true}
︠6c5389f0-01f6-48be-bbd9-83626b8fe660︠










